Iris RESTful Server and IrisTileSource: An Iris implementation for existing OpenSeaDragon viewers

The Iris File Extension (IFE) is a low overhead performance-oriented whole slide image (WSI) file format designed to improve the image rendering experience for pathologists and simplify image management for system administrators. However, static hypertext transfer protocol (HTTP) file servers cannot natively stream subregions of high-resolution image files, such as the IFE. The majority of contemporary WSI viewer systems are designed as browser-based web applications and leverage OpenSeaDragon as the tile-based rendering framework. These systems convert WSI files to Deep Zoom Images (DZI) for compatibility with simple static HTTP file servers. To address this limitation, we have developed the Iris RESTful Server, a low-overhead HTTP server with a RESTful API that is natively compatible with the DICOMweb WADO-RS API. Written in C++ with Boost Beast HTTP and Asio networking libraries atop the public IFE libraries, the server offers both security and high performance. Testing shows that a single Raspberry Pi equivalent system can handle a peak of 5,061 req/s (average 3,883 req/s) with a median latency of 21 ms on a private (i.e. hospital) network. We also developed and merged a new OpenSeaDragon TileSource, compatible with the Iris RESTful API, into the next OpenSeaDragon release, enabling simple and immediate drop-in replacement of DZI images within WSI viewer stacks. Designed as a secure cross-origin resource sharing microservice, this architecture includes detailed deployment instructions for new or existing WSI workflows, and the public examples.restful.irisdigitalpathology.org subdomain is provided as a development tool to accelerate WSI web viewer development. All relevant Iris software is available under the open-source MIT software license.

==> anc/load_testing/commands.txt <==
python3 -m locust -f ./locustfiles/iris.py --processes -1 --headless -u 160 -r 1 -t 240 --csv iris --csv-full-history 

python3 -m locust -f ./locustfiles/slim.py --processes -1 -u 160 -r 1 -t 240 --csv slim --csv-full-history --headless


# NOTE For Path-Presenter, you need a session token!!
# Please see the Locust File. Replace the example URL there with the url provided by Path Presenter
# I could write a bunch of complex scripting to automate this but the time required for a transient test is more than the value derived. Just get a session token by visiting the outward facing example slide and use that to load test if you wish to verify these results. 
python3 -m locust -f ./locustfiles/ppresenter.py --processes -1 --headless -u 160 -r 1 -t 240 --csv ppresenter --csv-full-history 

python3 -m locust -f ./locustfiles/iris_internal.py --processes -1 -u 220 -r 1.875 -t 240 --csv iris_interal --csv-full-history --headless

==> anc/load_testing/gen_figure.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np

iris_df = pd.read_csv('./results/iris_stats_history.csv')
slim_df = pd.read_csv('./results/slim_stats_history.csv')
pprs_df = pd.read_csv('./results/ppresenter_stats_history.csv')
        
# Select the rows where 'Name' is 'Aggregated' and create a copy of the DataFrame.
iris_df = iris_df[iris_df['Name'] == 'Tile Request'].copy()
slim_df = slim_df[slim_df['Name'] == 'Tile Request'].copy()
pprs_df = pprs_df[pprs_df['Name'] == 'Tile Request'].copy()

# Drop all columns except for the specified columns
cols = ['Timestamp', 'Requests/s', '50%', '75%', '95%']
iris_df = iris_df[cols]
slim_df = slim_df[cols]
pprs_df = pprs_df[cols]

# Convert the selected percentile columns to numeric data types.
# 'errors='coerce'' will replace any non-numeric values (like 'N/A') with NaN.
for col in cols:
    iris_df[col] = pd.to_numeric(iris_df[col], errors='coerce')
    slim_df[col] = pd.to_numeric(slim_df[col], errors='coerce')
    pprs_df[col] = pd.to_numeric(pprs_df[col], errors='coerce')

# Drop rows that have NaN values in any of the specified percentile columns.
# This ensures that only valid numeric data is used for the box plots.
iris_df.dropna(subset=cols, inplace=True)
slim_df.dropna(subset=cols, inplace=True)
pprs_df.dropna(subset=cols, inplace=True)

# Make sure the 'Timestamp' column is in a relative format.
iris_df['Timestamp'] = iris_df['Timestamp'] - iris_df['Timestamp'].min()
slim_df['Timestamp'] = slim_df['Timestamp'] - slim_df['Timestamp'].min()
pprs_df['Timestamp'] = pprs_df['Timestamp'] - pprs_df['Timestamp'].min()

# Group the DataFrame by 10 rows and calculate the mean for each group.
# This reduces the data size for better visualization.
avg_iris = iris_df.groupby(np.arange(len(iris_df)) // 10).mean()
avg_slim = slim_df.groupby(np.arange(len(slim_df)) // 10).mean()
avg_pprs = pprs_df.groupby(np.arange(len(pprs_df)) // 10).mean()

min_response = min(avg_iris['50%'].min(), avg_slim['50%'].min(), avg_pprs['50%'].min()-1)
max_response = max(avg_iris['95%'].max(), avg_slim['95%'].max(), avg_pprs['95%'].max())
max_requests = max(iris_df['Requests/s'].max(), slim_df['Requests/s'].max(), slim_df['Requests/s'].max())

iris_boxes = []
for row in avg_iris.itertuples():
    iris_boxes.append({
        "med": row._3,  # Requests/s
        "whislo": row._3,  # 99%
        "q3": row._3,  # 75%
        "q1": row._4,  # 50%
        "whishi": row._5,  # 99%
        "fliers": []     # Outliers (empty list if no outliers)
    })
slim_boxes = []
for row in avg_slim.itertuples():
    slim_boxes.append({
        "med": row._3,  # Requests/s
        "whislo": row._3,  # 99%
        "q3": row._3,  # 75%
        "q1": row._4,  # 50%
        "whishi": row._5,  # 99%
        "fliers": []     # Outliers (empty list if no outliers)
    })
pprs_boxes = []
for row in avg_pprs.itertuples():
    pprs_boxes.append({
        "med": row._3,  # Requests/s
        "whislo": row._3,  # 99%
        "q3": row._3,  # 75%
        "q1": row._4,  # 50%
        "whishi": row._5,  # 99%
        "fliers": []     # Outliers (empty list if no outliers)
    })
iris_color = 'C2'
slim_color = 'C3'
pprs_color = 'C0'
plot_line_width = 3
box_line_width = 1.0

fig, ax = plt.subplots(figsize=(12, 8))
box = ax.bxp(iris_boxes,
       positions=avg_iris['Timestamp'], 
       widths = avg_iris['Timestamp'].min(),
       showfliers=False, 
       patch_artist=True,
       manage_ticks=False)
for median in box['medians']:
    median.set_color('black')
    median.set_linewidth(3)
for fill in box['boxes']:
    fill.set_fill(True)
    fill.set_color(iris_color)
for whisker in box['whiskers']:
    whisker.set_color(iris_color)
    whisker.set_linewidth(box_line_width)
for cap in box['caps']:
    cap.set_color(iris_color)
    cap.set_linewidth(box_line_width)

box = ax.bxp(pprs_boxes,
       positions=avg_iris['Timestamp'], 
       widths = avg_iris['Timestamp'].min(),
       showfliers=False, 
       patch_artist=True,
       manage_ticks=False)
for median in box['medians']:
    median.set_color('black')
    median.set_linewidth(3)
for fill in box['boxes']:
    fill.set_fill(True)
    fill.set_color(pprs_color)
for whisker in box['whiskers']:
    whisker.set_color(pprs_color)
    whisker.set_linewidth(box_line_width)
for cap in box['caps']:
    cap.set_color(pprs_color)
    cap.set_linewidth(box_line_width)

    box = ax.bxp(slim_boxes,
       positions=avg_iris['Timestamp'], 
       widths = avg_iris['Timestamp'].min(),
       showfliers=False, 
       patch_artist=True,
       manage_ticks=False)
for median in box['medians']:
    median.set_color('black')
    median.set_linewidth(3)
for fill in box['boxes']:
    fill.set_fill(True)
    fill.set_color(slim_color)
for whisker in box['whiskers']:
    whisker.set_color(slim_color)
    whisker.set_linewidth(box_line_width)
for cap in box['caps']:
    cap.set_color(slim_color)
    cap.set_linewidth(box_line_width)

ax.set_title('Locust Ramped Load Test Results for Publically Facing WSI Servers')
ax.set_ylabel('Response Time per Tile (ms)', color='black', fontsize=12)
ax.set_ylim(min_response * 0.9 , max_response * 1.1)
ax.set_yscale('log')
ax.grid(which='major', axis='y', linewidth='1.0', color='grey', alpha=0.5)
ax.grid(which='minor', axis='y', linewidth='0.5', color='grey', alpha=0.5)

ax2 = ax.twinx()
ax2.plot(iris_df['Timestamp'], iris_df['Requests/s'], color=iris_color, label='Requests/s', linewidth=plot_line_width)
ax2.plot(pprs_df['Timestamp'], pprs_df['Requests/s'], color=pprs_color, label='Slim Requests/s', linewidth=plot_line_width)
ax2.plot(slim_df['Timestamp'], slim_df['Requests/s'], color=slim_color, label='Slim Requests/s', linewidth=plot_line_width)
ax2.set_ylabel('Tile Requests per Second', color='black', fontsize=12)
ax2.set_ylim(0, max_requests * 1.1)
ax.set_xlim(0, 240)
ax2.set_xticks(np.linspace(0, 240, 7, dtype=int))
ax.set_xlabel('Load Test Duration (seconds)')

iris_patch = mpatches.Patch(color=iris_color, label='examples.restful.irisdigitalpathology.org')
pprs_patch = mpatches.Patch(color='blue', label='pathpresenter.net/public')
slim_patch = mpatches.Patch(color=slim_color, label='viewer.imaging.datacommons.cancer.gov/slim')
plt.legend(loc='upper left', bbox_to_anchor=(0.0, 1.0), fontsize='small', handles=[iris_patch, pprs_patch, slim_patch])
plt.tight_layout()
plt.savefig("./comparison.svg",format='svg')
plt.show()

==> anc/load_testing/gen_internal.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np

iris_df = pd.read_csv('./results/iris_interal_stats_history.csv')
        
# Select the rows where 'Name' is 'Aggregated' and create a copy of the DataFrame.
iris_df = iris_df[iris_df['Name'] == 'Tile Request'].copy()

# Drop all columns except for the specified columns
cols = ['Timestamp', 'Requests/s', '50%', '75%', '95%']
iris_df = iris_df[cols]

# Convert the selected percentile columns to numeric data types.
# 'errors='coerce'' will replace any non-numeric values (like 'N/A') with NaN.
for col in cols:
    iris_df[col] = pd.to_numeric(iris_df[col], errors='coerce')

# Drop rows that have NaN values in any of the specified percentile columns.
# This ensures that only valid numeric data is used for the box plots.
iris_df.dropna(subset=cols, inplace=True)

# Make sure the 'Timestamp' column is in a relative format.
iris_df['Timestamp'] = iris_df['Timestamp'] - iris_df['Timestamp'].min()

# Group the DataFrame by 10 rows and calculate the mean for each group.
# This reduces the data size for better visualization.
avg_iris = iris_df.groupby(np.arange(len(iris_df)) // 10).mean()

iris_boxes = []
for row in avg_iris.itertuples():
    iris_boxes.append({
        "med": row._3,  # Requests/s
        "whislo": row._3,  # 99%
        "q3": row._3,  # 75%
        "q1": row._4,  # 50%
        "whishi": row._5,  # 99%
        "fliers": []     # Outliers (empty list if no outliers)
    })
slim_boxes = []

iris_color = 'C2'
slim_color = 'C2'
plot_line_width = 3
box_line_width = 1.0

fig, ax = plt.subplots(figsize=(12, 4))
box = ax.bxp(iris_boxes,
       positions=avg_iris['Timestamp'], 
       widths = avg_iris['Timestamp'].min(),
       showfliers=False, 
       patch_artist=True,
       manage_ticks=False)
for median in box['medians']:
    median.set_color('black')
    median.set_linewidth(3)
for fill in box['boxes']:
    fill.set_fill(True)
    fill.set_color(slim_color)
for whisker in box['whiskers']:
    whisker.set_color(slim_color)
    whisker.set_linewidth(box_line_width)
for cap in box['caps']:
    cap.set_color(slim_color)
    cap.set_linewidth(box_line_width)

ax.set_title('Locust Ramped Load Test for Private Network Iris Deployment')
ax.set_ylabel('Response Time per Tile (ms)', fontsize=12)
ax.tick_params(axis='y', labelsize=12)
ax.tick_params(axis='x', labelbottom=False) 

ax2 = ax.twinx()
ax2.plot(iris_df['Timestamp'], iris_df['Requests/s'], color=iris_color, label='Requests/s', linewidth=plot_line_width)
ax2.set_ylabel('Tile Requests per Second', fontsize=12)
ax2.tick_params(axis='y', labelsize=12)
ax.set_xlim(0, 240)
ax.set_xticklabels(np.linspace(0,240,7,dtype=int))

# iris_patch = mpatches.Patch(color=iris_color, label='examples.restful.irisdigitalpathology.org')
# plt.legend(loc='upper left', bbox_to_anchor=(0.0, 1.0), fontsize='small', handles=[iris_patch, pprs_patch, slim_patch])
plt.tight_layout()
plt.savefig("./internal.svg",format='svg')
plt.show()

==> anc/load_testing/locustfiles/iris.py <==
import time, random
from locust import HttpUser, task, between

class QuickstartUser(HttpUser):
    wait_time = between(0.01, 0.02)
    host = "https://examples.restful.irisdigitalpathology.org"

    def on_start(self):
        self.layers = self.client.get("/slides/cervix_2x_jpeg/metadata", name="Metadata Request").json()['extent']['layers']
        self.n_layers = len(self.layers)
        self.layer_sizes = [0] * self.n_layers
        for layer in range(0, self.n_layers):
            self.layer_sizes[layer]= self.layers[layer]['x_tiles'] * self.layers[layer]['y_tiles']

    @task
    def retrieve_tile (self):
        layer = random.randint(0, self.n_layers - 1)
        tile  = random.randint(0,self.layer_sizes[layer] - 1)
        self.client.get(f"/slides/cervix_2x_jpeg/layers/{layer}/tiles/{tile}", name="Tile Request")

==> anc/load_testing/locustfiles/iris_internal.py <==
import time, random
from locust import HttpUser, task, between
import warnings
warnings.filterwarnings('ignore')


class QuickstartUser(HttpUser):
    wait_time = between(0.01, 0.02)
    host = "https://192.168.7.180:3000"

    def on_start(self):
        self.layers = self.client.get("/slides/cervix_2x_jpeg/metadata", name="Metadata Request", verify=False).json()['extent']['layers']
        self.n_layers = len(self.layers)
        self.layer_sizes = [0] * self.n_layers
        for layer in range(0, self.n_layers):
            self.layer_sizes[layer]= self.layers[layer]['x_tiles'] * self.layers[layer]['y_tiles']

    @task
    def retrieve_tile (self):
        layer = random.randint(0, self.n_layers - 1)
        tile  = random.randint(0,self.layer_sizes[layer] - 1)
        self.client.get(f"/slides/cervix_2x_jpeg/layers/{layer}/tiles/{tile}", name="Tile Request", verify=False)

==> anc/load_testing/locustfiles/ppresenter.config <==

example_url = https://ppprodpublic.blob.core.windows.net/processedfiles/167772136752121_files/11/3_4.jpeg?sig=qpeBDYJour9pUyCXgDp%2FGykXE3fPUKf3d4sf3jvlL8U%3D&st=2025-07-22T21%3A58%3A11Z&se=2025-07-22T22%3A28%3A11Z&sv=2018-03-28&sp=r&sr=c

==> anc/load_testing/locustfiles/ppresenter.py <==
import time, random
from locust import HttpUser, task, between
import xml.etree.ElementTree as ET
from urllib.parse import urlparse, parse_qs, quote
import numpy as np
# import warnings
# warnings.filterwarnings('ignore')

def extract_url_parameters(url):
    parsed_url = urlparse(url)
    query_params = parse_qs(parsed_url.query)
    extracted_data = {}
    if 'sig' in query_params:
        extracted_data['sig'] = query_params['sig'][0]
    if 'st' in query_params:
        extracted_data['st'] = query_params['st'][0]
    if 'se' in query_params:
        extracted_data['se'] = query_params['se'][0]
    return extracted_data

def get_deep_zoom_layer_sizes(xml_content):
    root = ET.fromstring(xml_content)
    namespace = {'dz': 'http://schemas.microsoft.com/deepzoom/2008'}
    size_element = root.find('dz:Size', namespace)
    if size_element is None:
        return []

    full_width = int(size_element.get('Width'))
    full_height = int(size_element.get('Height'))
    tile_size = int(root.get('TileSize'))
    overlap = int(root.get('Overlap'))
    current_width = full_width
    current_height = full_height
    layer_sizes = []
    while True:
        layer_sizes.append({"x_tiles":int(np.ceil(current_width/(tile_size - overlap))), 
                            "y_tiles":int(np.ceil(current_height/(tile_size - overlap)))})

        if current_width <= tile_size and current_height <= tile_size:
            break

        current_width = max(1, current_width // 2)
        current_height = max(1, current_height // 2)

    return layer_sizes
    
class QuickstartUser(HttpUser):
    wait_time = between(0.01, 0.02)
    host = "https://ppprodpublic.blob.core.windows.net"
    #Open https://pathpresenter.net/public/display?token=208045cd and copy the URL from the dzi request
    example = "https://ppprodpublic.blob.core.windows.net/processedfiles/167772136752121.dzi?sig=jPnfeYq4Xvc9y3pikSRwIlBp2FPRo%2BCOMG7F0B96e%2BE%3D&st=2025-07-23T18%3A12%3A08Z&se=2025-07-23T18%3A42%3A08Z&sv=2018-03-28&sp=r&sr=c"

    def on_start(self):
        params = extract_url_parameters(self.example)
        self.sig = quote(params['sig'])
        self.st = quote(params['st'])
        self.se = quote(params['se'])
        self.sv = "2018-03-28"

        metadata_url = f"/processedfiles/167772136752121.dzi?sig={self.sig}&st={self.st}&se={self.se}&sv={self.sv}&sp=r&sr=c"
        response = self.client.get(metadata_url, name="Metadata Request")
        if (response.status_code != 200):
            print("Failed to retrieve metadata")
            exit(1)

        self.layers = get_deep_zoom_layer_sizes(response.content)
        self.n_layers = len(self.layers)   
    
    @task
    def retrieve_tile (self):
        layer = random.randint(0, self.n_layers - 1) 
        x = random.randint(0,self.layers[layer]['x_tiles'] - 1)
        y = random.randint(0,self.layers[layer]['y_tiles'] - 1)
        tile_url = f"/processedfiles/167772136752121_files/{17-layer}/{x}_{y}.jpeg?sig={self.sig}&st={self.st}&se={self.se}&sv={self.sv}&sp=r&sr=c"
        self.client.get(tile_url, name="Tile Request")

    # @task(3)
    # def view_items(self):
    #     for item_id in range(10):
    #         self.client.get(f"/item?id={item_id}", name="/item")
    #         time.sleep(1)

    # def on_start(self):
    #     self.client.post("/login", json={"username":"foo", "password":"bar"})

==> anc/load_testing/locustfiles/slim.py <==
import time, random
from pydicom.dataset import Dataset
from locust import HttpUser, task, between
import warnings

class QuickstartUser(HttpUser):
    wait_time = between(0.01, 0.02)
    host = "https://proxy.imaging.datacommons.cancer.gov/current/viewer-only-no-downloads-see-tinyurl-dot-com-slash-3j3d9jyp/dicomWeb/studies/2.25.60737598245052570577932078803929433012/series/1.3.6.1.4.1.5962.99.1.856942911.401081431.1727433828671.4.0/instances/1.3.6.1.4.1.5962.99.1.856942911.401081431.1727433828671.24.0"

    def on_start(self):
        warnings.filterwarnings('ignore')
        metadata = self.client.get("/metadata", name="Metadata Request").json()[0]
        self.n_frames = int(Dataset.from_json(metadata).NumberOfFrames)

    @task
    def retrieve_tile (self):
        frame = random.randint(0,self.n_frames - 1)
        self.client.get(f"/frames/{frame}", name="Tile Request")

==> anc/load_testing/results/iris_exceptions.csv <==
Count,Message,Traceback,Nodes


==> anc/load_testing/results/iris_failures.csv <==
Method,Name,Error,Occurrences


==> anc/load_testing/results/iris_interal_exceptions.csv <==
Count,Message,Traceback,Nodes


==> anc/load_testing/results/iris_interal_failures.csv <==
Method,Name,Error,Occurrences


==> anc/load_testing/results/iris_interal_stats.csv <==
Type,Name,Request Count,Failure Count,Median Response Time,Average Response Time,Min Response Time,Max Response Time,Average Content Size,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%
GET,Metadata Request,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0,0.9163702434350673,0.0,56,67,76,83,95,110,120,260,300,300,300
GET,Tile Request,932049,0,21,26.932043648139743,2.721458999985771,450.9739590000663,9756.020749982028,3882.2816773791415,0.0,21,28,33,37,52,63,76,86,170,240,450
,Aggregated,932269,0,21,26.94064425400823,2.721458999985771,450.9739590000663,9753.837662734682,3883.1980476225763,0.0,21,28,33,37,52,63,76,86,170,250,450


==> anc/load_testing/results/iris_interal_stats_history.csv <==
Timestamp,User Count,Type,Name,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%,Total Request Count,Total Failure Count,Total Median Response Time,Total Average Response Time,Total Min Response Time,Total Max Response Time,Total Average Content Size
1753323979,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753323980,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753323981,2,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753323982,4,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753323983,6,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,4,0,37,40.54092699999501,32.44029200004661,54.24970799992934,505.0
1753323983,6,GET,Tile Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,189,0,8,7.868091931218909,3.199499999936961,15.71445800004767,10165.291005291005
1753323983,6,,Aggregated,0.000000,0.000000,8,9,10,10,11,12,32,39,54,54,54,193,0,8,8.54524913471686,3.199499999936961,54.24970799992934,9965.077720207253
1753323984,8,GET,Metadata Request,0.000000,0.000000,39,39,54,54,54,54,54,54,54,54,54,4,0,37,40.54092699999501,32.44029200004661,54.24970799992934,505.0
1753323984,8,GET,Tile Request,0.000000,0.000000,8,9,10,10,11,12,13,15,16,16,16,189,0,8,7.868091931218909,3.199499999936961,15.71445800004767,10165.291005291005
1753323984,8,,Aggregated,0.000000,0.000000,8,9,10,10,11,12,32,39,54,54,54,193,0,8,8.54524913471686,3.199499999936961,54.24970799992934,9965.077720207253
1753323985,10,GET,Metadata Request,1.666667,0.000000,39,43,43,54,54,54,54,54,54,54,54,6,0,37,40.08964566666388,32.44029200004661,54.24970799992934,505.0
1753323985,10,GET,Tile Request,69.000000,0.000000,8,9,10,10,11,12,15,74,90,90,90,353,0,8,8.81112771388138,3.199499999936961,90.44266700004755,10159.28895184136
1753323985,10,,Aggregated,70.666667,0.000000,8,9,10,10,11,13,39,74,90,90,90,359,0,8,9.333888459610334,3.199499999936961,90.44266700004755,9997.935933147632
1753323986,12,GET,Metadata Request,1.666667,0.000000,37,39,39,43,54,54,54,54,54,54,54,10,0,37,38.60537909998811,32.44029200004661,54.24970799992934,505.0
1753323986,12,GET,Tile Request,94.666667,0.000000,7,9,9,10,11,12,15,78,90,90,90,997,0,7,8.711452652957965,2.9014579999966372,90.44266700004755,10036.514543630892
1753323986,12,,Aggregated,96.333333,0.000000,7,9,10,10,11,12,37,76,89,90,90,1007,0,7,9.008313888777531,2.9014579999966372,90.44266700004755,9941.861966236345
1753323987,13,GET,Metadata Request,1.666667,0.000000,37,39,39,43,54,54,54,54,54,54,54,10,0,37,38.60537909998811,32.44029200004661,54.24970799992934,505.0
1753323987,13,GET,Tile Request,94.666667,0.000000,7,9,9,10,11,12,15,78,90,90,90,997,0,7,8.711452652957965,2.9014579999966372,90.44266700004755,10036.514543630892
1753323987,13,,Aggregated,96.333333,0.000000,7,9,10,10,11,12,37,76,89,90,90,1007,0,7,9.008313888777531,2.9014579999966372,90.44266700004755,9941.861966236345
1753323988,15,GET,Metadata Request,1.666667,0.000000,37,39,39,39,43,54,54,54,54,54,54,12,0,37,38.44301733332145,32.44029200004661,54.24970799992934,505.0
1753323988,15,GET,Tile Request,175.166667,0.000000,7,9,10,10,11,12,15,78,89,90,90,1298,0,7,8.696695202618846,2.9014579999966372,90.44266700004755,9840.073959938367
1753323988,15,,Aggregated,176.833333,0.000000,7,9,10,10,11,12,37,76,89,90,90,1310,0,7,8.969180596182534,2.9014579999966372,90.44266700004755,9754.561832061068
1753323989,17,GET,Metadata Request,1.833333,0.000000,37,38,39,39,43,54,54,54,54,54,54,16,0,37,37.8307161874929,32.44029200004661,54.24970799992934,505.0
1753323989,17,GET,Tile Request,199.166667,0.000000,7,9,9,10,11,12,19,78,89,94,94,2423,0,7,8.858078977300266,2.7246250000416694,94.0154170000369,9844.268675196037
1753323989,17,,Aggregated,201.000000,0.000000,7,9,10,10,11,12,43,78,89,94,94,2439,0,7,9.04814137802314,2.7246250000416694,94.0154170000369,9783.0024600246
1753323990,19,GET,Metadata Request,1.833333,0.000000,37,38,39,39,43,54,54,54,54,54,54,16,0,37,37.8307161874929,32.44029200004661,54.24970799992934,505.0
1753323990,19,GET,Tile Request,199.166667,0.000000,7,9,9,10,11,12,19,78,89,94,94,2423,0,7,8.858078977300266,2.7246250000416694,94.0154170000369,9844.268675196037
1753323990,19,,Aggregated,201.000000,0.000000,7,9,10,10,11,12,43,78,89,94,94,2439,0,7,9.04814137802314,2.7246250000416694,94.0154170000369,9783.0024600246
1753323991,21,GET,Metadata Request,1.777778,0.000000,38,38,39,39,43,54,54,54,54,54,54,17,0,37,37.89827458822803,32.44029200004661,54.24970799992934,505.0
1753323991,21,GET,Tile Request,280.000000,0.000000,7,9,9,10,11,12,19,78,90,97,97,2884,0,7,8.852643658806423,2.7246250000416694,96.97408300007737,9876.885575589458
1753323991,21,,Aggregated,281.777778,0.000000,7,9,10,10,11,12,39,78,90,97,97,2901,0,7,9.022852457772355,2.7246250000416694,96.97408300007737,9821.965873836609
1753323992,23,GET,Metadata Request,1.777778,0.000000,38,39,39,39,43,54,54,54,54,54,54,21,0,37,37.70600595237825,32.44029200004661,54.24970799992934,505.0
1753323992,23,GET,Tile Request,302.666667,0.000000,7,9,9,10,11,12,17,76,90,100,100,4551,0,7,8.600706492856999,2.721458999985771,102.22129099997801,9797.427158866183
1753323992,23,,Aggregated,304.444444,0.000000,7,9,9,10,11,12,33,76,90,100,100,4572,0,7,8.734392251529341,2.721458999985771,102.22129099997801,9754.745406824148
1753323993,25,GET,Metadata Request,1.777778,0.000000,37,38,39,39,39,39,39,39,39,39,39,21,0,37,37.70600595237825,32.44029200004661,54.24970799992934,505.0
1753323993,25,GET,Tile Request,302.666667,0.000000,7,9,9,10,11,12,17,76,90,100,100,4551,0,7,8.600706492856999,2.721458999985771,102.22129099997801,9797.427158866183
1753323993,25,,Aggregated,304.444444,0.000000,7,9,9,10,11,12,33,76,90,100,100,4572,0,7,8.734392251529341,2.721458999985771,102.22129099997801,9754.745406824148
1753323994,26,GET,Metadata Request,1.800000,0.000000,37,38,38,39,39,39,39,39,39,39,39,22,0,37,37.71956818181624,32.44029200004661,54.24970799992934,505.0
1753323994,26,GET,Tile Request,456.900000,0.000000,7,9,10,10,11,12,18,76,89,100,100,5182,0,7,8.682330333846286,2.721458999985771,102.22129099997801,9857.360671555383
1753323994,26,,Aggregated,458.700000,0.000000,7,9,10,10,11,12,34,76,89,100,100,5204,0,7,8.805085759029865,2.721458999985771,102.22129099997801,9817.82340507302
1753323995,28,GET,Metadata Request,1.900000,0.000000,38,38,39,39,40,42,42,42,42,42,42,27,0,38,37.813816370367526,32.44029200004661,54.24970799992934,505.0
1753323995,28,GET,Tile Request,485.600000,0.000000,7,9,10,10,11,13,18,76,89,100,100,7231,0,7,8.734780629510377,2.721458999985771,102.22129099997801,9794.491633245747
1753323995,28,,Aggregated,487.500000,0.000000,7,9,10,10,11,13,33,76,88,100,100,7258,0,7,8.842955604021697,2.721458999985771,102.22129099997801,9759.93441719482
1753323996,30,GET,Metadata Request,1.900000,0.000000,38,38,39,39,40,42,42,42,42,42,42,27,0,38,37.813816370367526,32.44029200004661,54.24970799992934,505.0
1753323996,30,GET,Tile Request,485.600000,0.000000,7,9,10,10,11,13,18,76,89,100,100,7231,0,7,8.734780629510377,2.721458999985771,102.22129099997801,9794.491633245747
1753323996,30,,Aggregated,487.500000,0.000000,7,9,10,10,11,13,33,76,88,100,100,7258,0,7,8.842955604021697,2.721458999985771,102.22129099997801,9759.93441719482
1753323997,32,GET,Metadata Request,1.800000,0.000000,38,39,39,39,40,42,42,42,42,42,42,29,0,38,37.84108334482112,32.44029200004661,54.24970799992934,505.0
1753323997,32,GET,Tile Request,656.600000,0.000000,7,9,10,10,12,13,19,76,88,100,100,8029,0,7,8.76166525146253,2.721458999985771,102.22129099997801,9771.647029517997
1753323997,32,,Aggregated,658.400000,0.000000,7,9,10,10,12,13,29,76,88,100,100,8058,0,7,8.866319399477845,2.721458999985771,102.22129099997801,9738.297220153885
1753323998,34,GET,Metadata Request,1.900000,0.000000,39,39,39,39,41,42,42,42,42,42,42,32,0,38,37.89649612499346,32.44029200004661,54.24970799992934,505.0
1753323998,34,GET,Tile Request,691.000000,0.000000,7,9,10,10,12,13,19,75,88,100,100,10575,0,7,8.779935062789285,2.721458999985771,102.22129099997801,9736.82988179669
1753323998,34,,Aggregated,692.900000,0.000000,7,9,10,10,12,13,20,75,88,100,100,10607,0,7,8.86777610681592,2.721458999985771,102.22129099997801,9708.978599038372
1753323999,36,GET,Metadata Request,1.900000,0.000000,39,39,39,39,41,42,42,42,42,42,42,32,0,38,37.89649612499346,32.44029200004661,54.24970799992934,505.0
1753323999,36,GET,Tile Request,691.000000,0.000000,7,9,10,10,12,13,19,75,88,100,100,10575,0,7,8.779935062789285,2.721458999985771,102.22129099997801,9736.82988179669
1753323999,36,,Aggregated,692.900000,0.000000,7,9,10,10,12,13,20,75,88,100,100,10607,0,7,8.86777610681592,2.721458999985771,102.22129099997801,9708.978599038372
1753324000,38,GET,Metadata Request,1.700000,0.000000,39,39,39,39,41,42,42,42,42,42,42,33,0,38,37.9233636666606,32.44029200004661,54.24970799992934,505.0
1753324000,38,GET,Tile Request,864.700000,0.000000,7,9,10,10,12,13,18,75,88,100,100,11486,0,7,8.807647175256355,2.721458999985771,102.22129099997801,9731.498345812293
1753324000,38,,Aggregated,866.400000,0.000000,7,9,10,11,12,13,19,75,88,100,100,11519,0,7,8.89105881204916,2.721458999985771,102.22129099997801,9705.065977949474
1753324001,40,GET,Metadata Request,1.800000,0.000000,38,39,39,40,41,41,42,42,42,42,42,38,0,38,37.91694631578785,32.44029200004661,54.24970799992934,505.0
1753324001,40,GET,Tile Request,912.800000,0.000000,7,9,10,11,12,13,18,75,88,94,100,14609,0,7,8.839258939762576,2.721458999985771,102.22129099997801,9747.721267711684
1753324001,40,,Aggregated,914.600000,0.000000,7,9,10,11,12,13,19,75,88,94,100,14647,0,7,8.914697740901989,2.721458999985771,102.22129099997801,9723.742063221138
1753324002,41,GET,Metadata Request,1.800000,0.000000,39,39,40,40,41,42,42,42,42,42,42,38,0,38,37.91694631578785,32.44029200004661,54.24970799992934,505.0
1753324002,41,GET,Tile Request,912.800000,0.000000,7,9,10,11,12,13,18,75,88,94,100,14609,0,7,8.839258939762576,2.721458999985771,102.22129099997801,9747.721267711684
1753324002,41,,Aggregated,914.600000,0.000000,7,9,10,11,12,13,19,75,88,94,100,14647,0,7,8.914697740901989,2.721458999985771,102.22129099997801,9723.742063221138
1753324003,43,GET,Metadata Request,1.900000,0.000000,38,39,40,40,41,42,42,42,42,42,42,39,0,38,37.91883871794583,32.44029200004661,54.24970799992934,505.0
1753324003,43,GET,Tile Request,1068.000000,0.000000,7,9,10,11,12,13,19,76,88,93,94,15727,0,7,8.870150427544495,2.721458999985771,102.22129099997801,9725.495453678388
1753324003,43,,Aggregated,1069.900000,0.000000,7,9,10,11,12,13,20,76,88,93,94,15766,0,7,8.942007515158704,2.721458999985771,102.22129099997801,9702.686921222885
1753324004,45,GET,Metadata Request,1.900000,0.000000,39,39,40,40,41,43,44,44,44,44,44,44,0,38,38.266388272724974,32.44029200004661,54.24970799992934,505.0
1753324004,45,GET,Tile Request,1115.900000,0.000000,7,9,10,11,12,13,19,76,88,93,94,19204,0,7,8.920277316496307,2.721458999985771,102.22129099997801,9686.756352843158
1753324004,45,,Aggregated,1117.800000,0.000000,7,9,10,11,12,13,21,76,88,93,94,19248,0,7,8.987361111284029,2.721458999985771,102.22129099997801,9665.767300498754
1753324005,47,GET,Metadata Request,1.900000,0.000000,39,40,41,41,43,44,44,44,44,44,44,44,0,38,38.266388272724974,32.44029200004661,54.24970799992934,505.0
1753324005,47,GET,Tile Request,1115.900000,0.000000,7,9,10,11,12,13,19,76,88,93,94,19204,0,7,8.920277316496307,2.721458999985771,102.22129099997801,9686.756352843158
1753324005,47,,Aggregated,1117.800000,0.000000,7,9,10,11,12,13,21,76,88,93,94,19248,0,7,8.987361111284029,2.721458999985771,102.22129099997801,9665.767300498754
1753324006,49,GET,Metadata Request,1.800000,0.000000,39,41,41,43,44,47,47,47,47,47,47,46,0,38,38.57093841304257,32.44029200004661,54.24970799992934,505.0
1753324006,49,GET,Tile Request,1268.800000,0.000000,7,9,10,11,12,13,19,76,88,93,94,20450,0,7,8.954723896430167,2.721458999985771,102.22129099997801,9686.08836185819
1753324006,49,,Aggregated,1270.600000,0.000000,7,9,10,11,12,14,21,76,88,93,94,20496,0,7,9.021192761953403,2.721458999985771,102.22129099997801,9665.48287470726
1753324007,51,GET,Metadata Request,1.800000,0.000000,40,43,43,43,44,47,47,47,47,47,47,49,0,39,38.79105104081933,32.44029200004661,54.24970799992934,505.0
1753324007,51,GET,Tile Request,1324.300000,0.000000,7,9,10,11,12,14,19,75,88,93,94,24475,0,7,8.99144958561788,2.721458999985771,102.22129099997801,9715.53389172625
1753324007,51,,Aggregated,1326.100000,0.000000,7,9,10,11,12,14,21,75,88,93,94,24524,0,7,9.050990462771074,2.721458999985771,102.22129099997801,9697.130851410862
1753324008,53,GET,Metadata Request,1.800000,0.000000,40,43,43,43,44,47,47,47,47,47,47,49,0,39,38.79105104081933,32.44029200004661,54.24970799992934,505.0
1753324008,53,GET,Tile Request,1324.300000,0.000000,7,9,10,11,12,14,19,75,88,93,94,24475,0,7,8.99144958561788,2.721458999985771,102.22129099997801,9715.53389172625
1753324008,53,,Aggregated,1326.100000,0.000000,7,9,10,11,12,14,21,75,88,93,94,24524,0,7,9.050990462771074,2.721458999985771,102.22129099997801,9697.130851410862
1753324009,55,GET,Metadata Request,1.800000,0.000000,40,43,43,43,44,47,47,47,47,47,47,50,0,39,38.89410752000231,32.44029200004661,54.24970799992934,505.0
1753324009,55,GET,Tile Request,1481.200000,0.000000,7,10,11,11,12,14,20,75,88,120,120,25819,0,7,9.0576864531545,2.721458999985771,122.45537499995862,9728.60052674387
1753324009,55,,Aggregated,1483.000000,0.000000,7,10,11,11,12,14,21,75,88,120,120,25869,0,7,9.115354745448071,2.721458999985771,122.45537499995862,9710.77301016661
1753324010,56,GET,Metadata Request,1.900000,0.000000,41,43,43,44,44,47,47,47,47,47,47,54,0,39,39.038175944447765,32.44029200004661,54.24970799992934,505.0
1753324010,56,GET,Tile Request,1542.800000,0.000000,7,10,11,11,13,14,22,75,90,120,120,30154,0,7,9.202877259633807,2.721458999985771,122.95008399996732,9731.468760363468
1753324010,56,,Aggregated,1544.700000,0.000000,7,10,11,11,13,14,24,75,90,120,120,30208,0,7,9.256211016551841,2.721458999985771,122.95008399996732,9714.975470074152
1753324011,58,GET,Metadata Request,1.900000,0.000000,41,43,43,44,44,47,47,47,47,47,47,54,0,39,39.038175944447765,32.44029200004661,54.24970799992934,505.0
1753324011,58,GET,Tile Request,1542.800000,0.000000,7,10,11,11,13,14,22,75,90,120,120,30154,0,7,9.202877259633807,2.721458999985771,122.95008399996732,9731.468760363468
1753324011,58,,Aggregated,1544.700000,0.000000,7,10,11,11,13,14,24,75,90,120,120,30208,0,7,9.256211016551841,2.721458999985771,122.95008399996732,9714.975470074152
1753324012,60,GET,Metadata Request,1.800000,0.000000,43,43,44,44,44,47,47,47,47,47,47,55,0,39,39.06901745454806,32.44029200004661,54.24970799992934,505.0
1753324012,60,GET,Tile Request,1660.000000,0.000000,7,10,11,11,13,14,26,76,91,120,130,31712,0,7,9.258640614215448,2.721458999985771,126.44587499994486,9730.209762865792
1753324012,60,,Aggregated,1661.800000,0.000000,7,10,11,11,13,14,33,76,91,120,130,31767,0,7,9.310253002109121,2.721458999985771,126.44587499994486,9714.237636541066
1753324013,62,GET,Metadata Request,1.900000,0.000000,43,44,46,47,50,60,60,60,60,60,60,60,0,39,39.90181530000427,32.44029200004661,59.899083000004794,505.0
1753324013,62,GET,Tile Request,1724.800000,0.000000,7,10,11,11,13,15,36,75,120,120,130,36418,0,7,9.407387210280625,2.721458999985771,130.75912500005415,9741.885276511615
1753324013,62,,Aggregated,1726.700000,0.000000,7,10,11,12,13,15,43,75,120,120,130,36478,0,7,9.457545269532325,2.721458999985771,130.75912500005415,9726.692198037174
1753324014,64,GET,Metadata Request,1.900000,0.000000,43,44,47,47,50,60,60,60,60,60,60,60,0,39,39.90181530000427,32.44029200004661,59.899083000004794,505.0
1753324014,64,GET,Tile Request,1724.800000,0.000000,7,10,11,11,13,15,36,75,120,120,130,36418,0,7,9.407387210280625,2.721458999985771,130.75912500005415,9741.885276511615
1753324014,64,,Aggregated,1726.700000,0.000000,7,10,11,12,13,15,43,75,120,120,130,36478,0,7,9.457545269532325,2.721458999985771,130.75912500005415,9726.692198037174
1753324015,66,GET,Metadata Request,1.800000,0.000000,43,44,47,47,50,60,60,60,60,60,60,62,0,39,40.0598877903257,32.44029200004661,59.899083000004794,505.0
1753324015,66,GET,Tile Request,1843.800000,0.000000,7,10,11,12,13,15,63,74,120,150,350,38107,0,7,9.461182425696101,2.721458999985771,354.5963330000177,9735.326580418296
1753324015,66,,Aggregated,1845.600000,0.000000,7,10,11,12,13,15,63,74,120,150,350,38169,0,7,9.510885580942693,2.721458999985771,354.5963330000177,9720.333254735518
1753324016,68,GET,Metadata Request,1.800000,0.000000,44,44,47,48,56,60,60,60,60,60,60,66,0,39,40.273303681823855,32.44029200004661,59.899083000004794,505.0
1753324016,68,GET,Tile Request,1928.700000,0.000000,7,10,11,12,13,15,45,74,120,350,350,43373,0,7,9.549247768888469,2.721458999985771,354.5963330000177,9722.037880709197
1753324016,68,,Aggregated,1930.500000,0.000000,7,10,11,12,13,15,56,74,120,350,350,43439,0,7,9.595929038951175,2.721458999985771,354.5963330000177,9708.03377149566
1753324017,70,GET,Metadata Request,1.800000,0.000000,44,44,47,48,56,60,60,60,60,60,60,66,0,39,40.273303681823855,32.44029200004661,59.899083000004794,505.0
1753324017,70,GET,Tile Request,1928.700000,0.000000,7,10,11,12,13,15,45,74,120,350,350,43373,0,7,9.549247768888469,2.721458999985771,354.5963330000177,9722.037880709197
1753324017,70,,Aggregated,1930.500000,0.000000,7,10,11,12,13,15,56,74,120,350,350,43439,0,7,9.595929038951175,2.721458999985771,354.5963330000177,9708.03377149566
1753324018,71,GET,Metadata Request,1.800000,0.000000,44,46,47,48,56,60,60,60,60,60,60,68,0,39,40.433568647066124,32.44029200004661,59.899083000004794,505.0
1753324018,71,GET,Tile Request,2019.900000,0.000000,8,10,11,12,14,16,57,74,120,350,350,45131,0,7,9.60632545130848,2.721458999985771,354.5963330000177,9715.506414659547
1753324018,71,,Aggregated,2021.700000,0.000000,8,10,11,12,14,16,58,74,120,350,350,45199,0,7,9.652703745901539,2.721458999985771,354.5963330000177,9701.649594017566
1753324019,73,GET,Metadata Request,1.900000,0.000000,44,47,47,48,56,60,60,60,60,60,60,72,0,39,40.61838430556324,32.44029200004661,59.899083000004794,505.0
1753324019,73,GET,Tile Request,2097.900000,0.000000,8,11,12,12,14,18,60,73,120,350,350,50526,0,7,9.84976544711643,2.721458999985771,354.5963330000177,9722.480782171555
1753324019,73,,Aggregated,2099.800000,0.000000,8,11,12,12,14,18,60,73,120,350,350,50598,0,7,9.893548611625073,2.721458999985771,354.5963330000177,9709.364480809518
1753324020,75,GET,Metadata Request,1.900000,0.000000,44,47,47,48,56,60,60,60,60,60,60,72,0,39,40.61838430556324,32.44029200004661,59.899083000004794,505.0
1753324020,75,GET,Tile Request,2097.900000,0.000000,8,11,12,12,14,18,60,73,120,350,350,50526,0,7,9.84976544711643,2.721458999985771,354.5963330000177,9722.480782171555
1753324020,75,,Aggregated,2099.800000,0.000000,8,11,12,12,14,18,60,73,120,350,350,50598,0,7,9.893548611625073,2.721458999985771,354.5963330000177,9709.364480809518
1753324021,77,GET,Metadata Request,1.800000,0.000000,46,47,47,48,56,60,60,60,60,60,60,73,0,39,40.69678886302059,32.44029200004661,59.899083000004794,505.0
1753324021,77,GET,Tile Request,2176.600000,0.000000,8,11,12,12,14,18,60,72,120,350,350,52454,0,7,9.895334289053308,2.721458999985771,354.5963330000177,9724.58813436535
1753324021,77,,Aggregated,2178.400000,0.000000,8,11,12,12,14,19,60,72,120,350,350,52527,0,7,9.938140963409348,2.721458999985771,354.5963330000177,9711.775106135892
1753324022,79,GET,Metadata Request,1.800000,0.000000,46,47,47,48,50,56,60,60,60,60,60,77,0,40,40.93139885714793,32.44029200004661,59.899083000004794,505.0
1753324022,79,GET,Tile Request,2261.600000,0.000000,8,11,12,13,14,18,57,72,120,350,350,58623,0,7,9.966043823635756,2.721458999985771,354.5963330000177,9719.098186718524
1753324022,79,,Aggregated,2263.400000,0.000000,8,11,12,13,14,18,57,72,120,350,350,58700,0,7,10.006662773168642,2.721458999985771,354.5963330000177,9707.011550255536
1753324023,81,GET,Metadata Request,1.800000,0.000000,44,46,47,47,50,56,56,56,56,56,56,77,0,40,40.93139885714793,32.44029200004661,59.899083000004794,505.0
1753324023,81,GET,Tile Request,2261.600000,0.000000,8,11,12,13,14,18,57,72,120,350,350,58623,0,7,9.966043823635756,2.721458999985771,354.5963330000177,9719.098186718524
1753324023,81,,Aggregated,2263.400000,0.000000,8,11,12,13,14,18,57,72,120,350,350,58700,0,7,10.006662773168642,2.721458999985771,354.5963330000177,9707.011550255536
1753324024,83,GET,Metadata Request,1.800000,0.000000,46,47,47,47,50,55,55,55,55,55,55,78,0,40,41.10843433333819,32.44029200004661,59.899083000004794,505.0
1753324024,83,GET,Tile Request,2372.200000,0.000000,8,11,12,13,15,19,47,71,120,350,350,60671,0,8,10.029690561075299,2.721458999985771,354.5963330000177,9718.052957755765
1753324024,83,,Aggregated,2374.000000,0.000000,8,11,12,13,15,19,49,71,120,350,350,60749,0,8,10.069594790185842,2.721458999985771,354.5963330000177,9706.2236580026
1753324025,85,GET,Metadata Request,1.900000,0.000000,46,47,49,49,50,55,55,55,55,55,55,83,0,40,41.48298900000385,32.44029200004661,59.899083000004794,505.0
1753324025,85,GET,Tile Request,2459.000000,0.000000,8,11,12,13,15,20,60,72,97,350,350,66893,0,8,10.216500822148811,2.721458999985771,354.5963330000177,9733.790127517079
1753324025,85,,Aggregated,2460.900000,0.000000,8,11,12,13,15,20,60,72,97,350,350,66976,0,8,10.255247813888568,2.721458999985771,354.5963330000177,9722.353350453894
1753324026,86,GET,Metadata Request,1.900000,0.000000,47,47,49,49,50,55,55,55,55,55,55,83,0,40,41.48298900000385,32.44029200004661,59.899083000004794,505.0
1753324026,86,GET,Tile Request,2459.000000,0.000000,8,11,12,13,15,20,60,72,97,350,350,66893,0,8,10.216500822148811,2.721458999985771,354.5963330000177,9733.790127517079
1753324026,86,,Aggregated,2460.900000,0.000000,8,11,12,13,15,20,60,72,97,350,350,66976,0,8,10.255247813888568,2.721458999985771,354.5963330000177,9722.353350453894
1753324027,88,GET,Metadata Request,1.800000,0.000000,46,49,49,50,51,55,55,55,55,55,55,85,0,41,41.58831034118093,32.44029200004661,59.899083000004794,505.0
1753324027,88,GET,Tile Request,2521.500000,0.000000,9,12,13,13,16,21,62,72,85,93,120,69117,0,8,10.262434200992521,2.721458999985771,354.5963330000177,9729.967923955033
1753324027,88,,Aggregated,2523.300000,0.000000,9,12,13,13,16,21,62,72,85,93,120,69202,0,8,10.300911405002752,2.721458999985771,354.5963330000177,9718.637004710847
1753324028,90,GET,Metadata Request,1.900000,0.000000,49,50,51,51,53,55,55,55,55,55,55,88,0,41,41.91213356818676,32.44029200004661,59.899083000004794,505.0
1753324028,90,GET,Tile Request,2620.000000,0.000000,9,12,13,13,16,21,62,72,85,93,120,75795,0,8,10.39524104231147,2.721458999985771,354.5963330000177,9748.476944389471
1753324028,90,,Aggregated,2621.900000,0.000000,9,12,13,13,16,21,62,72,85,93,120,75883,0,8,10.431790553299136,2.721458999985771,354.5963330000177,9737.757468734762
1753324029,92,GET,Metadata Request,1.900000,0.000000,49,50,51,51,53,55,55,55,55,55,55,88,0,41,41.91213356818676,32.44029200004661,59.899083000004794,505.0
1753324029,92,GET,Tile Request,2620.000000,0.000000,9,12,13,13,16,21,62,72,85,93,120,75795,0,8,10.39524104231147,2.721458999985771,354.5963330000177,9748.476944389471
1753324029,92,,Aggregated,2621.900000,0.000000,9,12,13,13,16,21,62,72,85,93,120,75883,0,8,10.431790553299136,2.721458999985771,354.5963330000177,9737.757468734762
1753324030,94,GET,Metadata Request,1.700000,0.000000,49,50,51,51,53,55,55,55,55,55,55,89,0,41,41.94011334831931,32.44029200004661,59.899083000004794,505.0
1753324030,94,GET,Tile Request,2707.500000,0.000000,9,12,13,14,16,20,63,73,86,130,350,78058,0,8,10.445764193381857,2.721458999985771,354.854707999948,9749.204706756514
1753324030,94,,Aggregated,2709.200000,0.000000,9,12,13,14,16,20,63,73,86,130,350,78147,0,8,10.481632455436566,2.721458999985771,354.854707999948,9738.676673448757
1753324031,96,GET,Metadata Request,1.800000,0.000000,48,50,51,52,53,54,55,55,55,55,55,94,0,41,42.209198659578604,32.44029200004661,59.899083000004794,505.0
1753324031,96,GET,Tile Request,2825.300000,0.000000,9,12,13,14,16,20,62,73,89,130,350,85374,0,8,10.535925006137745,2.721458999985771,354.854707999948,9757.920303605313
1753324031,96,,Aggregated,2827.100000,0.000000,9,12,13,14,16,20,62,73,89,130,350,85468,0,8,10.570760122478637,2.721458999985771,354.854707999948,9747.743693546123
1753324032,98,GET,Metadata Request,1.800000,0.000000,49,50,52,52,53,54,54,54,54,54,54,94,0,41,42.209198659578604,32.44029200004661,59.899083000004794,505.0
1753324032,98,GET,Tile Request,2825.300000,0.000000,9,12,13,14,16,20,62,73,89,130,350,85374,0,8,10.535925006137745,2.721458999985771,354.854707999948,9757.920303605313
1753324032,98,,Aggregated,2827.100000,0.000000,9,12,13,14,16,20,62,73,89,130,350,85468,0,8,10.570760122478637,2.721458999985771,354.854707999948,9747.743693546123
1753324033,100,GET,Metadata Request,1.900000,0.000000,45,49,52,53,53,54,54,54,54,54,54,95,0,42,42.23665577895214,32.44029200004661,59.899083000004794,505.0
1753324033,100,GET,Tile Request,2866.100000,0.000000,9,12,13,14,16,21,63,74,91,170,350,87862,0,8,10.579032512815571,2.721458999985771,354.854707999948,9751.75348842503
1753324033,100,,Aggregated,2868.000000,0.000000,9,12,13,14,16,21,63,74,91,170,350,87957,0,8,10.613225063838035,2.721458999985771,354.854707999948,9741.766317632479
1753324034,101,GET,Metadata Request,1.900000,0.000000,48,53,54,54,56,66,66,66,66,66,66,100,0,42,42.86521674000369,32.44029200004661,66.20699999996305,505.0
1753324034,101,GET,Tile Request,2971.600000,0.000000,9,12,13,14,16,21,64,74,88,130,350,95303,0,8,10.714487518850444,2.721458999985771,354.854707999948,9741.56171369212
1753324034,101,,Aggregated,2973.600000,0.000000,9,12,13,14,16,21,64,74,88,130,350,95403,0,8,10.748187433131074,2.721458999985771,354.854707999948,9731.880087628271
1753324035,103,GET,Metadata Request,1.900000,0.000000,52,53,54,54,56,66,66,66,66,66,66,100,0,42,42.86521674000369,32.44029200004661,66.20699999996305,505.0
1753324035,103,GET,Tile Request,2971.600000,0.000000,9,12,13,14,16,21,64,74,88,130,350,95303,0,8,10.714487518850444,2.721458999985771,354.854707999948,9741.56171369212
1753324035,103,,Aggregated,2973.600000,0.000000,9,12,13,14,16,21,64,74,88,130,350,95403,0,8,10.748187433131074,2.721458999985771,354.854707999948,9731.880087628271
1753324036,105,GET,Metadata Request,1.800000,0.000000,53,54,56,56,67,72,72,72,72,72,72,102,0,42,43.388587490198915,32.44029200004661,72.17820799996844,505.0
1753324036,105,GET,Tile Request,3031.100000,0.000000,9,12,13,14,16,22,65,74,120,170,350,97779,0,8,10.794265884075312,2.721458999985771,354.854707999948,9746.390748524735
1753324036,105,,Aggregated,3032.900000,0.000000,9,12,13,14,16,22,65,74,120,170,350,97881,0,8,10.82823183051869,2.721458999985771,354.854707999948,9736.760464237186
1753324037,107,GET,Metadata Request,1.800000,0.000000,54,56,60,60,67,72,72,72,72,72,72,105,0,43,43.817096904764355,32.44029200004661,72.17820799996844,505.0
1753324037,107,GET,Tile Request,3140.300000,0.000000,9,12,14,14,17,23,65,75,120,130,350,105362,0,8,10.99837870669688,2.721458999985771,354.854707999948,9752.848095138665
1753324037,107,,Aggregated,3142.100000,0.000000,9,12,14,14,17,24,66,75,120,130,350,105467,0,8,11.031052106061578,2.721458999985771,354.854707999948,9743.641195824286
1753324038,109,GET,Metadata Request,1.800000,0.000000,54,56,60,60,67,72,72,72,72,72,72,105,0,43,43.817096904764355,32.44029200004661,72.17820799996844,505.0
1753324038,109,GET,Tile Request,3140.300000,0.000000,9,12,14,14,17,23,65,75,120,130,350,105362,0,8,10.99837870669688,2.721458999985771,354.854707999948,9752.848095138665
1753324038,109,,Aggregated,3142.100000,0.000000,9,12,14,14,17,24,66,75,120,130,350,105467,0,8,11.031052106061578,2.721458999985771,354.854707999948,9743.641195824286
1753324039,111,GET,Metadata Request,1.800000,0.000000,56,56,60,60,67,72,72,72,72,72,72,107,0,43,43.96546074766664,32.44029200004661,72.17820799996844,505.0
1753324039,111,GET,Tile Request,3170.800000,0.000000,10,13,14,15,18,24,66,76,120,130,350,107862,0,8,11.071377441304618,2.721458999985771,354.854707999948,9747.793486121154
1753324039,111,,Aggregated,3172.600000,0.000000,10,13,14,15,18,24,66,76,120,130,350,107969,0,8,11.103976306847322,2.721458999985771,354.854707999948,9738.6336448425
1753324040,113,GET,Metadata Request,1.900000,0.000000,56,57,60,66,72,260,260,260,260,260,260,111,0,43,46.080405108109964,32.44029200004661,256.72737499996856,505.0
1753324040,113,GET,Tile Request,3277.500000,0.000000,10,13,14,15,18,26,68,77,130,160,350,115551,0,9,11.31381413667562,2.721458999985771,354.854707999948,9747.394007840694
1753324040,113,,Aggregated,3279.400000,0.000000,10,13,14,15,18,26,68,77,130,170,350,115662,0,9,11.347179387128046,2.721458999985771,354.854707999948,9738.524147948332
1753324041,115,GET,Metadata Request,1.900000,0.000000,56,57,60,66,72,260,260,260,260,260,260,111,0,43,46.080405108109964,32.44029200004661,256.72737499996856,505.0
1753324041,115,GET,Tile Request,3277.500000,0.000000,10,13,14,15,18,26,68,77,130,160,350,115551,0,9,11.31381413667562,2.721458999985771,354.854707999948,9747.394007840694
1753324041,115,,Aggregated,3279.400000,0.000000,10,13,14,15,18,26,68,77,130,170,350,115662,0,9,11.347179387128046,2.721458999985771,354.854707999948,9738.524147948332
1753324042,116,GET,Metadata Request,1.800000,0.000000,57,60,66,67,72,260,260,260,260,260,260,111,0,43,46.080405108109964,32.44029200004661,256.72737499996856,505.0
1753324042,116,GET,Tile Request,3234.600000,0.000000,10,13,15,15,19,28,69,77,130,130,170,118306,0,9,11.376566047842084,2.721458999985771,354.854707999948,9744.449647524218
1753324042,116,,Aggregated,3236.400000,0.000000,10,13,15,15,19,28,69,77,130,140,260,118417,0,9,11.409096226242896,2.721458999985771,354.854707999948,9735.78890699815
1753324043,118,GET,Metadata Request,1.900000,0.000000,57,60,64,66,72,260,260,260,260,260,260,116,0,43,46.47888368965635,32.44029200004661,256.72737499996856,505.0
1753324043,118,GET,Tile Request,3337.900000,0.000000,10,13,15,16,20,28,70,79,130,130,170,126435,0,9,11.58564376633852,2.721458999985771,354.854707999948,9739.164970142761
1753324043,118,,Aggregated,3339.800000,0.000000,10,13,15,16,20,29,70,79,130,140,260,126551,0,9,11.617627834667527,2.721458999985771,354.854707999948,9730.70068984046
1753324044,120,GET,Metadata Request,1.900000,0.000000,57,60,60,64,67,260,260,260,260,260,260,116,0,43,46.47888368965635,32.44029200004661,256.72737499996856,505.0
1753324044,120,GET,Tile Request,3337.900000,0.000000,10,13,15,16,20,28,70,79,130,130,170,126435,0,9,11.58564376633852,2.721458999985771,354.854707999948,9739.164970142761
1753324044,120,,Aggregated,3339.800000,0.000000,10,13,15,16,20,29,70,79,130,140,260,126551,0,9,11.617627834667527,2.721458999985771,354.854707999948,9730.70068984046
1753324045,122,GET,Metadata Request,1.800000,0.000000,56,57,60,60,64,260,260,260,260,260,260,118,0,43,46.577613762712716,32.44029200004661,256.72737499996856,505.0
1753324045,122,GET,Tile Request,3346.800000,0.000000,11,14,15,16,21,31,71,80,130,130,170,129132,0,9,11.681641423435035,2.721458999985771,354.854707999948,9736.078849549298
1753324045,122,,Aggregated,3348.600000,0.000000,11,14,15,16,21,31,71,80,130,140,260,129250,0,9,11.71350002874284,2.721458999985771,354.854707999948,9727.65124951644
1753324046,124,GET,Metadata Request,1.800000,0.000000,56,57,60,61,100,260,260,260,260,260,260,122,0,43,47.2611100245916,32.44029200004661,256.72737499996856,505.0
1753324046,124,GET,Tile Request,3472.100000,0.000000,11,14,16,17,22,32,71,80,130,130,170,137434,0,9,11.933914652524251,2.721458999985771,354.854707999948,9745.823355210501
1753324046,124,,Aggregated,3473.900000,0.000000,11,14,16,17,22,32,71,80,130,130,260,137556,0,9,11.965246748800615,2.721458999985771,354.854707999948,9737.62756259269
1753324047,126,GET,Metadata Request,1.800000,0.000000,56,57,60,61,100,260,260,260,260,260,260,122,0,43,47.2611100245916,32.44029200004661,256.72737499996856,505.0
1753324047,126,GET,Tile Request,3472.100000,0.000000,11,14,16,17,22,32,71,80,130,130,170,137434,0,9,11.933914652524251,2.721458999985771,354.854707999948,9745.823355210501
1753324047,126,,Aggregated,3473.900000,0.000000,11,14,16,17,22,32,71,80,130,130,260,137556,0,9,11.965246748800615,2.721458999985771,354.854707999948,9737.62756259269
1753324048,128,GET,Metadata Request,1.800000,0.000000,57,58,61,62,100,260,260,260,260,260,260,124,0,43,47.39955112903398,32.44029200004661,256.72737499996856,505.0
1753324048,128,GET,Tile Request,3443.000000,0.000000,11,14,16,17,23,33,71,80,130,140,180,140180,0,9,12.018711351533838,2.721458999985771,354.854707999948,9751.9421101441
1753324048,128,,Aggregated,3444.800000,0.000000,11,14,16,17,23,33,71,80,130,160,260,140304,0,9,12.049980767462175,2.721458999985771,354.854707999948,9743.769707207208
1753324049,129,GET,Metadata Request,1.900000,0.000000,57,60,62,62,68,100,260,260,260,260,260,128,0,44,47.735268609376824,32.44029200004661,256.72737499996856,505.0
1753324049,129,GET,Tile Request,3558.900000,0.000000,12,15,16,18,24,35,72,80,130,160,180,148371,0,9,12.300483437861907,2.721458999985771,354.854707999948,9761.709687203025
1753324049,129,,Aggregated,3560.800000,0.000000,12,15,16,18,24,36,72,80,130,160,260,148499,0,9,12.331026758032097,2.721458999985771,354.854707999948,9753.7307860659
1753324050,131,GET,Metadata Request,1.900000,0.000000,57,60,62,62,68,100,260,260,260,260,260,128,0,44,47.735268609376824,32.44029200004661,256.72737499996856,505.0
1753324050,131,GET,Tile Request,3558.900000,0.000000,12,15,16,18,24,35,72,80,130,160,180,148371,0,9,12.300483437861907,2.721458999985771,354.854707999948,9761.709687203025
1753324050,131,,Aggregated,3560.800000,0.000000,12,15,16,18,24,36,72,80,130,160,260,148499,0,9,12.331026758032097,2.721458999985771,354.854707999948,9753.7307860659
1753324051,133,GET,Metadata Request,1.800000,0.000000,58,62,62,64,81,100,100,100,100,100,100,129,0,44,47.99397776744366,32.44029200004661,256.72737499996856,505.0
1753324051,133,GET,Tile Request,3505.400000,0.000000,12,15,17,19,26,38,73,81,130,140,180,150973,0,9,12.430639298165943,2.721458999985771,354.854707999948,9768.36746968001
1753324051,133,,Aggregated,3507.200000,0.000000,12,15,17,19,26,38,73,81,130,140,180,151102,0,9,12.461000714047504,2.721458999985771,354.854707999948,9760.45907400299
1753324052,135,GET,Metadata Request,1.800000,0.000000,58,62,64,66,76,81,100,100,100,100,100,133,0,44,48.445482827069576,32.44029200004661,256.72737499996856,505.0
1753324052,135,GET,Tile Request,3612.800000,0.000000,13,16,18,19,28,40,73,82,130,180,370,159135,0,10,12.777575096766915,2.721458999985771,366.84070799992696,9766.746447984417
1753324052,135,,Aggregated,3614.600000,0.000000,13,16,18,19,28,41,73,82,130,180,370,159268,0,10,12.807360312429376,2.721458999985771,366.84070799992696,9759.012237235353
1753324053,137,GET,Metadata Request,1.800000,0.000000,61,62,68,76,81,100,100,100,100,100,100,133,0,44,48.445482827069576,32.44029200004661,256.72737499996856,505.0
1753324053,137,GET,Tile Request,3612.800000,0.000000,13,16,18,19,28,40,73,82,130,180,370,159135,0,10,12.777575096766915,2.721458999985771,366.84070799992696,9766.746447984417
1753324053,137,,Aggregated,3614.600000,0.000000,13,16,18,19,28,41,73,82,130,180,370,159268,0,10,12.807360312429376,2.721458999985771,366.84070799992696,9759.012237235353
1753324054,139,GET,Metadata Request,1.800000,0.000000,62,66,67,68,76,81,81,81,81,81,81,134,0,44,48.58237599253939,32.44029200004661,256.72737499996856,505.0
1753324054,139,GET,Tile Request,3528.400000,0.000000,13,17,19,21,31,42,74,82,130,250,370,161868,0,10,12.903556355975251,2.721458999985771,366.84070799992696,9765.48199767712
1753324054,139,,Aggregated,3530.200000,0.000000,13,17,19,21,31,43,74,82,130,250,370,162002,0,10,12.933068101702453,2.721458999985771,366.84070799992696,9757.822187380403
1753324055,141,GET,Metadata Request,1.900000,0.000000,62,66,68,72,81,83,83,83,83,83,83,139,0,44,49.20085556115227,32.44029200004661,256.72737499996856,505.0
1753324055,141,GET,Tile Request,3655.700000,0.000000,14,17,19,22,32,44,75,83,130,180,370,170157,0,10,13.277551074202067,2.721458999985771,366.84070799992696,9759.802629336436
1753324055,141,,Aggregated,3657.600000,0.000000,14,17,19,22,32,44,75,83,130,180,370,170296,0,10,13.3068726045004,2.721458999985771,366.84070799992696,9752.248620049795
1753324056,143,GET,Metadata Request,1.900000,0.000000,65,67,72,72,81,83,83,83,83,83,83,139,0,44,49.20085556115227,32.44029200004661,256.72737499996856,505.0
1753324056,143,GET,Tile Request,3655.700000,0.000000,14,17,19,22,32,44,75,83,130,180,370,170157,0,10,13.277551074202067,2.721458999985771,366.84070799992696,9759.802629336436
1753324056,143,,Aggregated,3657.600000,0.000000,14,17,19,22,32,44,75,83,130,180,370,170296,0,10,13.3068726045004,2.721458999985771,366.84070799992696,9752.248620049795
1753324057,145,GET,Metadata Request,1.800000,0.000000,66,72,76,81,83,89,89,89,89,89,89,141,0,45,49.72343828368906,32.44029200004661,256.72737499996856,505.0
1753324057,145,GET,Tile Request,3529.700000,0.000000,15,18,21,23,35,46,77,85,130,250,370,172841,0,10,13.420659877662139,2.721458999985771,366.84070799992696,9757.784084794695
1753324057,145,,Aggregated,3531.500000,0.000000,15,18,21,23,35,46,77,85,130,250,370,172982,0,10,13.450250770097472,2.721458999985771,366.84070799992696,9750.242013619914
1753324058,146,GET,Metadata Request,1.900000,0.000000,67,76,76,81,83,89,89,89,89,89,89,145,0,45,50.19724114482838,32.44029200004661,256.72737499996856,505.0
1753324058,146,GET,Tile Request,3631.400000,0.000000,15,18,22,25,37,48,78,87,130,180,370,180794,0,10,13.833409467471336,2.721458999985771,366.84070799992696,9763.867683662069
1753324058,146,,Aggregated,3633.300000,0.000000,15,18,22,25,37,48,78,87,130,180,370,180939,0,10,13.862550534865404,2.721458999985771,366.84070799992696,9756.44785811793
1753324059,148,GET,Metadata Request,1.900000,0.000000,67,76,76,81,83,89,89,89,89,89,89,145,0,45,50.19724114482838,32.44029200004661,256.72737499996856,505.0
1753324059,148,GET,Tile Request,3631.400000,0.000000,15,18,22,25,37,48,78,87,130,180,370,180794,0,10,13.833409467471336,2.721458999985771,366.84070799992696,9763.867683662069
1753324059,148,,Aggregated,3633.300000,0.000000,15,18,22,25,37,48,78,87,130,180,370,180939,0,10,13.862550534865404,2.721458999985771,366.84070799992696,9756.44785811793
1753324060,150,GET,Metadata Request,1.800000,0.000000,66,72,76,76,83,89,89,89,89,89,89,146,0,45,50.30791785616483,32.44029200004661,256.72737499996856,505.0
1753324060,150,GET,Tile Request,3497.700000,0.000000,16,19,23,27,38,50,79,90,130,250,370,183573,0,11,13.958506858813758,2.721458999985771,366.84070799992696,9764.19307850283
1753324060,150,,Aggregated,3499.500000,0.000000,16,19,23,27,39,50,79,90,130,250,370,183719,0,11,13.987393441070422,2.721458999985771,366.84070799992696,9756.83487282208
1753324061,152,GET,Metadata Request,1.800000,0.000000,67,73,76,83,85,89,96,96,96,96,96,150,0,46,51.05113894000018,32.44029200004661,256.72737499996856,505.0
1753324061,152,GET,Tile Request,3614.000000,0.000000,16,19,23,27,39,50,79,89,130,180,370,192345,0,11,14.29228888142674,2.721458999985771,366.84070799992696,9754.72121968338
1753324061,152,,Aggregated,3615.800000,0.000000,16,19,23,27,39,50,79,89,130,180,370,192495,0,11,14.32093288521273,2.721458999985771,366.84070799992696,9747.513457492403
1753324062,154,GET,Metadata Request,1.800000,0.000000,72,76,83,83,89,96,96,96,96,96,96,150,0,46,51.05113894000018,32.44029200004661,256.72737499996856,505.0
1753324062,154,GET,Tile Request,3614.000000,0.000000,16,19,23,27,39,50,79,89,130,180,370,192345,0,11,14.29228888142674,2.721458999985771,366.84070799992696,9754.72121968338
1753324062,154,,Aggregated,3615.800000,0.000000,16,19,23,27,39,50,79,89,130,180,370,192495,0,11,14.32093288521273,2.721458999985771,366.84070799992696,9747.513457492403
1753324063,156,GET,Metadata Request,1.900000,0.000000,72,76,83,83,89,96,96,96,96,96,96,152,0,46,51.255628881579554,32.44029200004661,256.72737499996856,505.0
1753324063,156,GET,Tile Request,3589.000000,0.000000,16,20,25,28,40,54,80,90,110,170,320,196445,0,11,14.50555178859237,2.721458999985771,366.84070799992696,9755.197984168597
1753324063,156,,Aggregated,3590.900000,0.000000,16,20,25,28,41,55,80,90,110,170,320,196597,0,11,14.533965303132938,2.721458999985771,366.84070799992696,9748.046145159895
1753324064,158,GET,Metadata Request,1.900000,0.000000,71,76,83,85,95,96,96,96,96,96,96,156,0,47,51.78811195512859,32.44029200004661,256.72737499996856,505.0
1753324064,158,GET,Tile Request,3677.900000,0.000000,17,21,25,29,41,56,80,90,120,160,320,203378,0,11,14.835157630166592,2.721458999985771,366.84070799992696,9754.127865354169
1753324064,158,,Aggregated,3679.800000,0.000000,17,21,25,29,41,56,80,90,120,160,320,203534,0,11,14.863480469960885,2.721458999985771,366.84070799992696,9747.038809240716
1753324065,160,GET,Metadata Request,1.900000,0.000000,71,76,85,85,95,96,96,96,96,96,96,156,0,47,51.78811195512859,32.44029200004661,256.72737499996856,505.0
1753324065,160,GET,Tile Request,3677.900000,0.000000,17,21,25,29,41,56,80,90,120,160,320,203378,0,11,14.835157630166592,2.721458999985771,366.84070799992696,9754.127865354169
1753324065,160,,Aggregated,3679.800000,0.000000,17,21,25,29,41,56,80,90,120,160,320,203534,0,11,14.863480469960885,2.721458999985771,366.84070799992696,9747.038809240716
1753324066,161,GET,Metadata Request,1.900000,0.000000,69,76,76,85,96,260,260,260,260,260,260,158,0,47,53.12443120886034,32.44029200004661,264.5944999999301,505.0
1753324066,161,GET,Tile Request,3583.100000,0.000000,17,21,26,30,42,58,81,93,140,320,380,206297,0,11,14.959856641856252,2.721458999985771,381.14008399998056,9754.11614323039
1753324066,161,,Aggregated,3585.000000,0.000000,17,21,26,30,43,59,81,93,140,320,380,206455,0,11,14.989063988646516,2.721458999985771,381.14008399998056,9747.037795161174
1753324067,163,GET,Metadata Request,1.900000,0.000000,73,85,86,95,260,300,300,300,300,300,300,161,0,47,55.02585795652211,32.44029200004661,300.01383300009365,505.0
1753324067,163,GET,Tile Request,3703.600000,0.000000,17,21,26,29,43,62,84,98,150,370,390,214801,0,11,15.349001699489376,2.721458999985771,386.39945800014175,9755.486068500612
1753324067,163,,Aggregated,3705.500000,0.000000,17,21,26,29,43,63,84,98,150,370,390,214962,0,11,15.378718458067073,2.721458999985771,386.39945800014175,9748.55773578586
1753324068,165,GET,Metadata Request,1.900000,0.000000,73,85,86,95,260,300,300,300,300,300,300,161,0,47,55.02585795652211,32.44029200004661,300.01383300009365,505.0
1753324068,165,GET,Tile Request,3703.600000,0.000000,17,21,26,29,43,62,84,98,150,370,390,214801,0,11,15.349001699489376,2.721458999985771,386.39945800014175,9755.486068500612
1753324068,165,,Aggregated,3705.500000,0.000000,17,21,26,29,43,63,84,98,150,370,390,214962,0,11,15.378718458067073,2.721458999985771,386.39945800014175,9748.55773578586
1753324069,167,GET,Metadata Request,1.800000,0.000000,78,86,95,96,260,300,300,300,300,300,300,163,0,47,55.45394584662643,32.44029200004661,300.01383300009365,505.0
1753324069,167,GET,Tile Request,3673.700000,0.000000,17,22,26,30,44,65,85,100,170,380,390,217576,0,11,15.482135545170502,2.721458999985771,386.39945800014175,9753.785688678898
1753324069,167,,Aggregated,3675.500000,0.000000,17,22,26,30,44,65,85,100,170,380,390,217739,0,11,15.512058549681102,2.721458999985771,386.39945800014175,9746.862022880605
1753324070,169,GET,Metadata Request,1.900000,0.000000,78,86,95,95,260,300,300,300,300,300,300,167,0,48,56.09957264071775,32.44029200004661,300.01383300009365,505.0
1753324070,169,GET,Tile Request,3798.900000,0.000000,17,22,26,30,45,65,84,99,170,380,400,226563,0,12,15.835794782338725,2.721458999985771,403.7086250000357,9752.805383050189
1753324070,169,,Aggregated,3800.800000,0.000000,17,22,26,30,45,65,84,99,170,380,400,226730,0,12,15.865451426375005,2.721458999985771,403.7086250000357,9745.99382966524
1753324071,171,GET,Metadata Request,1.900000,0.000000,78,86,95,95,260,300,300,300,300,300,300,167,0,48,56.09957264071775,32.44029200004661,300.01383300009365,505.0
1753324071,171,GET,Tile Request,3798.900000,0.000000,17,22,26,30,45,65,84,99,170,380,400,226563,0,12,15.835794782338725,2.721458999985771,403.7086250000357,9752.805383050189
1753324071,171,,Aggregated,3800.800000,0.000000,17,22,26,30,45,65,84,99,170,380,400,226730,0,12,15.865451426375005,2.721458999985771,403.7086250000357,9745.99382966524
1753324072,173,GET,Metadata Request,1.800000,0.000000,79,86,95,100,260,300,300,300,300,300,300,167,0,48,56.09957264071775,32.44029200004661,300.01383300009365,505.0
1753324072,173,GET,Tile Request,3707.300000,0.000000,18,22,27,31,47,68,85,110,170,380,400,229561,0,12,15.956767588458035,2.721458999985771,403.7086250000357,9754.695967520616
1753324072,173,,Aggregated,3709.100000,0.000000,18,22,27,31,47,68,86,110,170,380,400,229728,0,12,15.985949266110406,2.721458999985771,403.7086250000357,9747.971932023958
1753324073,175,GET,Metadata Request,1.900000,0.000000,79,86,95,100,260,300,300,300,300,300,300,172,0,48,56.902785151162014,32.44029200004661,300.01383300009365,505.0
1753324073,175,GET,Tile Request,3816.300000,0.000000,18,23,27,31,48,69,86,110,180,380,400,238429,0,12,16.322843514580892,2.721458999985771,403.7086250000357,9756.046651204342
1753324073,175,,Aggregated,3818.200000,0.000000,18,23,27,31,48,69,87,110,190,380,400,238601,0,12,16.35209632559798,2.721458999985771,403.7086250000357,9749.377860947774
1753324074,176,GET,Metadata Request,1.900000,0.000000,79,86,95,100,260,300,300,300,300,300,300,172,0,48,56.902785151162014,32.44029200004661,300.01383300009365,505.0
1753324074,176,GET,Tile Request,3816.300000,0.000000,18,23,27,31,48,69,86,110,180,380,400,238429,0,12,16.322843514580892,2.721458999985771,403.7086250000357,9756.046651204342
1753324074,176,,Aggregated,3818.200000,0.000000,18,23,27,31,48,69,87,110,190,380,400,238601,0,12,16.35209632559798,2.721458999985771,403.7086250000357,9749.377860947774
1753324075,178,GET,Metadata Request,1.800000,0.000000,79,86,95,95,120,300,300,300,300,300,300,174,0,49,56.95924020114787,32.44029200004661,300.01383300009365,505.0
1753324075,178,GET,Tile Request,3788.500000,0.000000,18,23,27,32,49,71,89,110,200,380,400,241388,0,12,16.45721314701229,2.721458999985771,403.7086250000357,9757.118145889604
1753324075,178,,Aggregated,3790.300000,0.000000,18,23,27,32,49,71,89,110,200,380,400,241562,0,12,16.48638724189235,2.721458999985771,403.7086250000357,9750.453734444987
1753324076,180,GET,Metadata Request,1.800000,0.000000,78,84,86,90,100,120,120,120,120,120,120,178,0,49,57.46684225280742,32.44029200004661,300.01383300009365,505.0
1753324076,180,GET,Tile Request,3895.400000,0.000000,18,23,28,33,49,71,90,110,180,370,400,250509,0,12,16.844565223193534,2.721458999985771,403.7086250000357,9760.581667724513
1753324076,180,,Aggregated,3897.200000,0.000000,18,23,28,33,49,71,90,110,180,370,400,250687,0,12,16.873409021680363,2.721458999985771,403.7086250000357,9754.009753198212
1753324077,182,GET,Metadata Request,1.800000,0.000000,78,84,86,90,100,120,120,120,120,120,120,178,0,49,57.46684225280742,32.44029200004661,300.01383300009365,505.0
1753324077,182,GET,Tile Request,3895.400000,0.000000,18,23,28,33,49,71,90,110,180,370,400,250509,0,12,16.844565223193534,2.721458999985771,403.7086250000357,9760.581667724513
1753324077,182,,Aggregated,3897.200000,0.000000,18,23,28,33,49,71,90,110,180,370,400,250687,0,12,16.873409021680363,2.721458999985771,403.7086250000357,9754.009753198212
1753324078,184,GET,Metadata Request,1.800000,0.000000,84,86,94,95,100,120,120,120,120,120,120,180,0,50,57.899000949998936,32.44029200004661,300.01383300009365,505.0
1753324078,184,GET,Tile Request,3843.500000,0.000000,19,24,29,34,51,71,89,100,170,220,400,253461,0,12,16.981787835122528,2.721458999985771,403.7086250000357,9759.014025826458
1753324078,184,,Aggregated,3845.300000,0.000000,19,24,29,34,51,71,89,100,170,220,400,253641,0,12,17.010825326540218,2.721458999985771,403.7086250000357,9752.446781080345
1753324079,186,GET,Metadata Request,1.900000,0.000000,76,86,90,94,99,100,120,120,120,120,120,184,0,50,58.33126451630199,32.44029200004661,300.01383300009365,505.0
1753324079,186,GET,Tile Request,3964.100000,0.000000,19,25,30,35,52,72,89,100,160,220,400,262398,0,13,17.387778795905447,2.721458999985771,403.7086250000357,9754.66817582451
1753324079,186,,Aggregated,3966.000000,0.000000,19,25,30,35,52,72,90,100,160,220,400,262582,0,13,17.416469267348848,2.721458999985771,403.7086250000357,9748.186623607102
1753324080,188,GET,Metadata Request,1.900000,0.000000,76,86,90,94,99,100,120,120,120,120,120,184,0,50,58.33126451630199,32.44029200004661,300.01383300009365,505.0
1753324080,188,GET,Tile Request,3964.100000,0.000000,19,25,30,35,52,72,89,100,160,220,400,262398,0,13,17.387778795905447,2.721458999985771,403.7086250000357,9754.66817582451
1753324080,188,,Aggregated,3966.000000,0.000000,19,25,30,35,52,72,90,100,160,220,400,262582,0,13,17.416469267348848,2.721458999985771,403.7086250000357,9748.186623607102
1753324081,190,GET,Metadata Request,1.800000,0.000000,74,86,90,94,100,120,120,120,120,120,120,185,0,50,58.41307074594403,32.44029200004661,300.01383300009365,505.0
1753324081,190,GET,Tile Request,3871.200000,0.000000,20,26,32,37,53,74,91,100,150,220,280,266743,0,13,17.601924358071237,2.721458999985771,403.7086250000357,9754.713581987156
1753324081,190,,Aggregated,3873.000000,0.000000,20,26,32,37,53,74,91,100,150,220,280,266928,0,13,17.630209371564593,2.721458999985771,403.7086250000357,9748.302875681831
1753324082,191,GET,Metadata Request,1.900000,0.000000,74,84,90,90,99,100,120,120,120,120,120,189,0,51,58.88219138094947,32.44029200004661,300.01383300009365,505.0
1753324082,191,GET,Tile Request,3956.500000,0.000000,21,27,33,38,54,74,91,100,150,210,280,274104,0,13,17.951011294216784,2.721458999985771,403.7086250000357,9756.240076759186
1753324082,191,,Aggregated,3958.400000,0.000000,21,27,33,38,54,74,91,100,150,210,280,274293,0,13,17.979214686342686,2.721458999985771,403.7086250000357,9749.865563466803
1753324083,193,GET,Metadata Request,1.900000,0.000000,81,86,90,94,99,100,100,100,100,100,100,189,0,51,58.88219138094947,32.44029200004661,300.01383300009365,505.0
1753324083,193,GET,Tile Request,3956.500000,0.000000,21,27,33,38,54,74,91,100,150,210,280,274104,0,13,17.951011294216784,2.721458999985771,403.7086250000357,9756.240076759186
1753324083,193,,Aggregated,3958.400000,0.000000,21,27,33,38,54,74,91,100,150,210,280,274293,0,13,17.979214686342686,2.721458999985771,403.7086250000357,9749.865563466803
1753324084,195,GET,Metadata Request,1.900000,0.000000,74,86,90,90,99,100,100,100,100,100,100,191,0,51,58.96801900523329,32.44029200004661,300.01383300009365,505.0
1753324084,195,GET,Tile Request,3909.400000,0.000000,22,28,35,40,55,75,91,100,130,150,180,280225,0,13,18.218124333357093,2.721458999985771,403.7086250000357,9756.226221786064
1753324084,195,,Aggregated,3911.300000,0.000000,22,28,35,40,56,75,91,100,130,150,180,280416,0,13,18.245880345433168,2.721458999985771,403.7086250000357,9749.924925824489
1753324085,197,GET,Metadata Request,1.900000,0.000000,81,88,90,94,100,110,110,110,110,110,110,195,0,51,59.507743399998596,32.44029200004661,300.01383300009365,505.0
1753324085,197,GET,Tile Request,3984.800000,0.000000,22,28,35,40,55,75,91,100,130,150,180,286483,0,13,18.467186138594567,2.721458999985771,403.7086250000357,9752.643151600618
1753324085,197,,Aggregated,3986.700000,0.000000,22,28,35,40,56,75,91,100,130,150,180,286678,0,13,18.495102158191358,2.721458999985771,403.7086250000357,9746.352852329093
1753324086,199,GET,Metadata Request,1.900000,0.000000,81,85,90,90,100,110,110,110,110,110,110,195,0,51,59.507743399998596,32.44029200004661,300.01383300009365,505.0
1753324086,199,GET,Tile Request,3984.800000,0.000000,22,28,35,40,55,75,91,100,130,150,180,286483,0,13,18.467186138594567,2.721458999985771,403.7086250000357,9752.643151600618
1753324086,199,,Aggregated,3986.700000,0.000000,22,28,35,40,56,75,91,100,130,150,180,286678,0,13,18.495102158191358,2.721458999985771,403.7086250000357,9746.352852329093
1753324087,201,GET,Metadata Request,1.900000,0.000000,81,84,88,89,100,110,110,110,110,110,110,199,0,52,59.895518236179896,32.44029200004661,300.01383300009365,505.0
1753324087,201,GET,Tile Request,3973.200000,0.000000,23,29,36,42,58,75,91,100,130,140,140,294217,0,13,18.789591012800045,2.721458999985771,403.7086250000357,9753.412708986903
1753324087,201,,Aggregated,3975.100000,0.000000,23,29,36,42,58,75,91,100,130,140,140,294416,0,13,18.817375098982343,2.721458999985771,403.7086250000357,9747.161574099233
1753324088,203,GET,Metadata Request,1.900000,0.000000,84,88,89,90,120,120,120,120,120,120,120,201,0,53,60.47534454726258,32.44029200004661,300.01383300009365,505.0
1753324088,203,GET,Tile Request,4033.200000,0.000000,23,29,36,42,58,75,91,100,130,140,140,298825,0,14,18.97672581625028,2.721458999985771,403.7086250000357,9750.90119300594
1753324088,203,,Aggregated,4035.100000,0.000000,23,29,36,42,58,75,91,100,130,140,140,299026,0,14,19.00462045539513,2.721458999985771,403.7086250000357,9744.68626139533
1753324089,205,GET,Metadata Request,1.900000,0.000000,84,88,89,90,120,120,120,120,120,120,120,201,0,53,60.47534454726258,32.44029200004661,300.01383300009365,505.0
1753324089,205,GET,Tile Request,4033.200000,0.000000,23,29,36,42,58,75,91,100,130,140,140,298825,0,14,18.97672581625028,2.721458999985771,403.7086250000357,9750.90119300594
1753324089,205,,Aggregated,4035.100000,0.000000,23,29,36,42,58,75,91,100,130,140,140,299026,0,14,19.00462045539513,2.721458999985771,403.7086250000357,9744.68626139533
1753324090,206,GET,Metadata Request,1.800000,0.000000,84,89,94,96,120,120,120,120,120,120,120,204,0,53,60.89941096568545,32.44029200004661,300.01383300009365,505.0
1753324090,206,GET,Tile Request,3958.300000,0.000000,23,30,37,43,60,75,90,100,130,140,140,304898,0,14,19.25358882023824,2.721458999985771,403.7086250000357,9748.301176131034
1753324090,206,,Aggregated,3960.100000,0.000000,23,30,37,44,60,75,90,100,130,140,140,305102,0,14,19.281434418489532,2.721458999985771,403.7086250000357,9742.120838277035
1753324091,208,GET,Metadata Request,1.800000,0.000000,84,89,94,96,110,120,120,120,120,120,120,206,0,53,61.228931645630226,32.44029200004661,300.01383300009365,505.0
1753324091,208,GET,Tile Request,4030.700000,0.000000,23,30,37,44,61,75,91,100,130,140,140,311084,0,14,19.522190876133106,2.721458999985771,403.7086250000357,9748.446117447378
1753324091,208,,Aggregated,4032.500000,0.000000,23,30,37,44,61,76,91,100,130,140,140,311290,0,14,19.54979082665677,2.721458999985771,403.7086250000357,9742.329152879951
1753324092,210,GET,Metadata Request,1.800000,0.000000,88,94,110,110,120,120,120,120,120,120,120,206,0,53,61.228931645630226,32.44029200004661,300.01383300009365,505.0
1753324092,210,GET,Tile Request,4030.700000,0.000000,23,30,37,44,61,75,91,100,130,140,140,311084,0,14,19.522190876133106,2.721458999985771,403.7086250000357,9748.446117447378
1753324092,210,,Aggregated,4032.500000,0.000000,23,30,37,44,61,76,91,100,130,140,140,311290,0,14,19.54979082665677,2.721458999985771,403.7086250000357,9742.329152879951
1753324093,212,GET,Metadata Request,1.900000,0.000000,89,94,100,110,120,120,120,120,120,120,120,208,0,53,61.57280489903682,32.44029200004661,300.01383300009365,505.0
1753324093,212,GET,Tile Request,4005.100000,0.000000,24,31,38,44,62,77,91,100,130,140,140,317179,0,14,19.791461706421252,2.721458999985771,403.7086250000357,9749.092827709275
1753324093,212,,Aggregated,4007.000000,0.000000,24,31,38,45,62,77,91,100,130,140,140,317387,0,14,19.818843166229183,2.721458999985771,403.7086250000357,9743.034698963726
1753324094,214,GET,Metadata Request,1.900000,0.000000,93,100,110,110,120,120,120,120,120,120,120,212,0,54,62.12067610848828,32.44029200004661,300.01383300009365,505.0
1753324094,214,GET,Tile Request,4074.000000,0.000000,24,31,39,45,63,78,91,100,130,140,150,323466,0,14,20.0592818499502,2.721458999985771,403.7086250000357,9747.626977796739
1753324094,214,,Aggregated,4075.900000,0.000000,24,31,39,45,63,78,91,100,130,140,150,323678,0,14,20.08683088195981,2.721458999985771,403.7086250000357,9741.57331669128
1753324095,216,GET,Metadata Request,1.900000,0.000000,94,100,110,110,120,120,120,120,120,120,120,212,0,54,62.12067610848828,32.44029200004661,300.01383300009365,505.0
1753324095,216,GET,Tile Request,4074.000000,0.000000,24,31,39,45,63,78,91,100,130,140,150,323466,0,14,20.0592818499502,2.721458999985771,403.7086250000357,9747.626977796739
1753324095,216,,Aggregated,4075.900000,0.000000,24,31,39,45,63,78,91,100,130,140,150,323678,0,14,20.08683088195981,2.721458999985771,403.7086250000357,9741.57331669128
1753324096,218,GET,Metadata Request,1.800000,0.000000,96,100,110,120,120,130,130,130,130,130,130,215,0,54,62.75837578139248,32.44029200004661,300.01383300009365,505.0
1753324096,218,GET,Tile Request,4042.600000,0.000000,25,32,40,47,65,79,94,100,130,140,150,329656,0,14,20.32971000589099,2.721458999985771,403.7086250000357,9745.469064722014
1753324096,218,,Aggregated,4044.400000,0.000000,25,32,40,47,65,79,94,100,130,140,150,329871,0,14,20.35736373459624,2.721458999985771,403.7086250000357,9739.446404806728
1753324097,220,GET,Metadata Request,1.800000,0.000000,100,100,110,110,120,130,130,130,130,130,130,218,0,55,63.15765922018089,32.44029200004661,300.01383300009365,505.0
1753324097,220,GET,Tile Request,4099.400000,0.000000,25,32,40,47,65,80,96,110,130,140,150,335910,0,15,20.58992635973918,2.721458999985771,403.7086250000357,9746.188863088328
1753324097,220,,Aggregated,4101.200000,0.000000,25,32,40,47,65,80,96,110,130,140,150,336128,0,15,20.617534192956207,2.721458999985771,403.7086250000357,9740.1953749762
1753324098,220,GET,Metadata Request,1.800000,0.000000,100,100,110,110,120,130,130,130,130,130,130,218,0,55,63.15765922018089,32.44029200004661,300.01383300009365,505.0
1753324098,220,GET,Tile Request,4099.400000,0.000000,25,32,40,47,65,80,96,110,130,140,150,335910,0,15,20.58992635973918,2.721458999985771,403.7086250000357,9746.188863088328
1753324098,220,,Aggregated,4101.200000,0.000000,25,32,40,47,65,80,96,110,130,140,150,336128,0,15,20.617534192956207,2.721458999985771,403.7086250000357,9740.1953749762
1753324099,220,GET,Metadata Request,1.900000,0.000000,94,100,110,110,120,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324099,220,GET,Tile Request,4071.800000,0.000000,26,33,41,48,65,79,95,100,130,140,150,345858,0,15,20.956351968990155,2.721458999985771,403.7086250000357,9745.821296601496
1753324099,220,,Aggregated,4073.700000,0.000000,26,33,41,48,65,79,95,100,130,140,150,346078,0,15,20.983319098948773,2.721458999985771,403.7086250000357,9739.946954154844
1753324100,220,GET,Metadata Request,1.900000,0.000000,93,100,110,110,120,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324100,220,GET,Tile Request,4105.400000,0.000000,26,33,41,47,64,79,94,100,130,140,150,349291,0,15,21.072582302226486,2.721458999985771,403.7086250000357,9744.802290926476
1753324100,220,,Aggregated,4107.300000,0.000000,26,33,41,47,64,79,94,100,130,140,150,349511,0,15,21.099211391807376,2.721458999985771,403.7086250000357,9738.986289415783
1753324101,220,GET,Metadata Request,1.900000,0.000000,93,100,110,110,120,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324101,220,GET,Tile Request,4105.400000,0.000000,26,33,41,47,64,79,94,100,130,140,150,349291,0,15,21.072582302226486,2.721458999985771,403.7086250000357,9744.802290926476
1753324101,220,,Aggregated,4107.300000,0.000000,26,33,41,47,64,79,94,100,130,140,150,349511,0,15,21.099211391807376,2.721458999985771,403.7086250000357,9738.986289415783
1753324102,220,GET,Metadata Request,1.500000,0.000000,100,100,110,110,120,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324102,220,GET,Tile Request,4219.900000,0.000000,26,34,41,46,62,76,91,100,130,140,150,359721,0,15,21.387721635506377,2.721458999985771,403.7086250000357,9740.396012465217
1753324102,220,,Aggregated,4221.400000,0.000000,26,34,41,46,62,76,91,100,130,140,150,359941,0,15,21.413386478008857,2.721458999985771,403.7086250000357,9734.751234230054
1753324103,220,GET,Metadata Request,1.500000,0.000000,100,100,110,110,120,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324103,220,GET,Tile Request,4261.400000,0.000000,26,34,41,46,62,75,90,100,120,140,150,363253,0,15,21.492256065268542,2.721458999985771,403.7086250000357,9742.928520893152
1753324103,220,,Aggregated,4262.900000,0.000000,26,34,41,46,62,75,90,100,120,140,150,363473,0,15,21.517608241360406,2.721458999985771,403.7086250000357,9737.337062175182
1753324104,220,GET,Metadata Request,1.500000,0.000000,91,100,110,110,130,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324104,220,GET,Tile Request,4261.400000,0.000000,26,34,41,46,62,75,90,100,120,140,150,363253,0,15,21.492256065268542,2.721458999985771,403.7086250000357,9742.928520893152
1753324104,220,,Aggregated,4262.900000,0.000000,26,34,41,46,62,75,90,100,120,140,150,363473,0,15,21.517608241360406,2.721458999985771,403.7086250000357,9737.337062175182
1753324105,220,GET,Metadata Request,0.900000,0.000000,100,100,110,110,130,130,130,130,130,130,130,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324105,220,GET,Tile Request,4391.300000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377339,0,16,21.87955678492814,2.721458999985771,403.7086250000357,9741.490643691746
1753324105,220,,Aggregated,4392.200000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377559,0,16,21.903737443692233,2.721458999985771,403.7086250000357,9736.10862937978
1753324106,220,GET,Metadata Request,0.900000,0.000000,91,91,110,110,110,110,110,110,110,110,110,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324106,220,GET,Tile Request,4391.300000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377339,0,16,21.87955678492814,2.721458999985771,403.7086250000357,9741.490643691746
1753324106,220,,Aggregated,4392.200000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377559,0,16,21.903737443692233,2.721458999985771,403.7086250000357,9736.10862937978
1753324107,220,GET,Metadata Request,0.900000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324107,220,GET,Tile Request,4391.300000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377339,0,16,21.87955678492814,2.721458999985771,403.7086250000357,9741.490643691746
1753324107,220,,Aggregated,4392.200000,0.000000,26,33,40,46,60,71,85,95,120,140,150,377559,0,16,21.903737443692233,2.721458999985771,403.7086250000357,9736.10862937978
1753324108,220,GET,Metadata Request,0.400000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324108,220,GET,Tile Request,4594.300000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391601,0,16,22.212625787612904,2.721458999985771,403.7086250000357,9736.729947063464
1753324108,220,,Aggregated,4594.700000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391821,0,16,22.235739276072486,2.721458999985771,403.7086250000357,9731.546507206096
1753324109,220,GET,Metadata Request,0.400000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324109,220,GET,Tile Request,4594.300000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391601,0,16,22.212625787612904,2.721458999985771,403.7086250000357,9736.729947063464
1753324109,220,,Aggregated,4594.700000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391821,0,16,22.235739276072486,2.721458999985771,403.7086250000357,9731.546507206096
1753324110,220,GET,Metadata Request,0.400000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324110,220,GET,Tile Request,4594.300000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391601,0,16,22.212625787612904,2.721458999985771,403.7086250000357,9736.729947063464
1753324110,220,,Aggregated,4594.700000,0.000000,26,33,39,44,58,66,76,82,100,110,120,391821,0,16,22.235739276072486,2.721458999985771,403.7086250000357,9731.546507206096
1753324111,220,GET,Metadata Request,0.000000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324111,220,GET,Tile Request,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,405902,0,17,22.52393865168437,2.721458999985771,403.7086250000357,9742.35016333992
1753324111,220,,Aggregated,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,406122,0,17,22.546069590987404,2.721458999985771,403.7086250000357,9737.34620631239
1753324112,220,GET,Metadata Request,0.000000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324112,220,GET,Tile Request,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,405902,0,17,22.52393865168437,2.721458999985771,403.7086250000357,9742.35016333992
1753324112,220,,Aggregated,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,406122,0,17,22.546069590987404,2.721458999985771,403.7086250000357,9737.34620631239
1753324113,220,GET,Metadata Request,0.000000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324113,220,GET,Tile Request,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,405902,0,17,22.52393865168437,2.721458999985771,403.7086250000357,9742.35016333992
1753324113,220,,Aggregated,4669.800000,0.000000,26,33,38,43,57,65,74,79,93,110,270,406122,0,17,22.546069590987404,2.721458999985771,403.7086250000357,9737.34620631239
1753324114,220,GET,Metadata Request,0.000000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324114,220,GET,Tile Request,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420524,0,17,22.781304475040706,2.721458999985771,403.7086250000357,9745.96086786961
1753324114,220,,Aggregated,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420744,0,17,22.8025317316397,2.721458999985771,403.7086250000357,9741.128924001294
1753324115,220,GET,Metadata Request,0.000000,0.000000,84,84,84,84,84,84,84,84,84,84,84,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324115,220,GET,Tile Request,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420524,0,17,22.781304475040706,2.721458999985771,403.7086250000357,9745.96086786961
1753324115,220,,Aggregated,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420744,0,17,22.8025317316397,2.721458999985771,403.7086250000357,9741.128924001294
1753324116,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324116,220,GET,Tile Request,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420524,0,17,22.781304475040706,2.721458999985771,403.7086250000357,9745.96086786961
1753324116,220,,Aggregated,4745.100000,0.000000,25,32,38,42,56,64,74,78,94,110,280,420744,0,17,22.8025317316397,2.721458999985771,403.7086250000357,9741.128924001294
1753324117,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324117,220,GET,Tile Request,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,434951,0,17,23.040748399465684,2.721458999985771,403.7086250000357,9747.96952530285
1753324117,220,,Aggregated,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,435171,0,17,23.061140758301896,2.721458999985771,403.7086250000357,9743.296756907055
1753324118,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324118,220,GET,Tile Request,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,434951,0,17,23.040748399465684,2.721458999985771,403.7086250000357,9747.96952530285
1753324118,220,,Aggregated,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,435171,0,17,23.061140758301896,2.721458999985771,403.7086250000357,9743.296756907055
1753324119,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324119,220,GET,Tile Request,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,434951,0,17,23.040748399465684,2.721458999985771,403.7086250000357,9747.96952530285
1753324119,220,,Aggregated,4808.400000,0.000000,25,32,37,42,54,63,72,78,94,110,280,435171,0,17,23.061140758301896,2.721458999985771,403.7086250000357,9743.296756907055
1753324120,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324120,220,GET,Tile Request,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,449968,0,18,23.230856103545126,2.721458999985771,403.7086250000357,9743.873935479856
1753324120,220,,Aggregated,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,450188,0,18,23.250475328162878,2.721458999985771,403.7086250000357,9739.35903889042
1753324121,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324121,220,GET,Tile Request,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,449968,0,18,23.230856103545126,2.721458999985771,403.7086250000357,9743.873935479856
1753324121,220,,Aggregated,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,450188,0,18,23.250475328162878,2.721458999985771,403.7086250000357,9739.35903889042
1753324122,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324122,220,GET,Tile Request,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,449968,0,18,23.230856103545126,2.721458999985771,403.7086250000357,9743.873935479856
1753324122,220,,Aggregated,4806.300000,0.000000,25,31,36,41,53,62,71,78,100,180,390,450188,0,18,23.250475328162878,2.721458999985771,403.7086250000357,9739.35903889042
1753324123,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324123,220,GET,Tile Request,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465113,0,18,23.403210871536558,2.721458999985771,419.88416599997436,9740.782375465747
1753324123,220,,Aggregated,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465333,0,18,23.422110071557317,2.721458999985771,419.88416599997436,9736.415884968399
1753324124,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324124,220,GET,Tile Request,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465113,0,18,23.403210871536558,2.721458999985771,419.88416599997436,9740.782375465747
1753324124,220,,Aggregated,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465333,0,18,23.422110071557317,2.721458999985771,419.88416599997436,9736.415884968399
1753324125,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324125,220,GET,Tile Request,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465113,0,18,23.403210871536558,2.721458999985771,419.88416599997436,9740.782375465747
1753324125,220,,Aggregated,4908.300000,0.000000,24,30,35,39,52,61,70,78,160,390,420,465333,0,18,23.422110071557317,2.721458999985771,419.88416599997436,9736.415884968399
1753324126,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324126,220,GET,Tile Request,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479297,0,18,23.639303127630665,2.721458999985771,419.88416599997436,9744.14205805586
1753324126,220,,Aggregated,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479517,0,18,23.657534975817313,2.721458999985771,419.88416599997436,9739.90318591416
1753324127,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324127,220,GET,Tile Request,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479297,0,18,23.639303127630665,2.721458999985771,419.88416599997436,9744.14205805586
1753324127,220,,Aggregated,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479517,0,18,23.657534975817313,2.721458999985771,419.88416599997436,9739.90318591416
1753324128,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324128,220,GET,Tile Request,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479297,0,18,23.639303127630665,2.721458999985771,419.88416599997436,9744.14205805586
1753324128,220,,Aggregated,4930.400000,0.000000,24,30,35,39,53,62,71,81,170,390,420,479517,0,18,23.657534975817313,2.721458999985771,419.88416599997436,9739.90318591416
1753324129,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324129,220,GET,Tile Request,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493298,0,18,23.876931623434505,2.721458999985771,419.88416599997436,9747.385055280987
1753324129,220,,Aggregated,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493518,0,18,23.894540308179216,2.721458999985771,419.88416599997436,9743.264993374101
1753324130,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324130,220,GET,Tile Request,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493298,0,18,23.876931623434505,2.721458999985771,419.88416599997436,9747.385055280987
1753324130,220,,Aggregated,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493518,0,18,23.894540308179216,2.721458999985771,419.88416599997436,9743.264993374101
1753324131,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324131,220,GET,Tile Request,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493298,0,18,23.876931623434505,2.721458999985771,419.88416599997436,9747.385055280987
1753324131,220,,Aggregated,4940.600000,0.000000,24,31,36,40,54,64,75,87,190,390,420,493518,0,18,23.894540308179216,2.721458999985771,419.88416599997436,9743.264993374101
1753324132,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324132,220,GET,Tile Request,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507653,0,18,24.07311086761625,2.721458999985771,419.88416599997436,9749.889060046922
1753324132,220,,Aggregated,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507873,0,18,24.09013686317837,2.721458999985771,419.88416599997436,9745.884366760982
1753324133,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324133,220,GET,Tile Request,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507653,0,18,24.07311086761625,2.721458999985771,419.88416599997436,9749.889060046922
1753324133,220,,Aggregated,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507873,0,18,24.09013686317837,2.721458999985771,419.88416599997436,9745.884366760982
1753324134,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324134,220,GET,Tile Request,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507653,0,18,24.07311086761625,2.721458999985771,419.88416599997436,9749.889060046922
1753324134,220,,Aggregated,4824.800000,0.000000,24,31,36,41,55,65,77,87,190,310,420,507873,0,18,24.09013686317837,2.721458999985771,419.88416599997436,9745.884366760982
1753324135,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324135,220,GET,Tile Request,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521765,0,19,24.27661160684598,2.721458999985771,419.88416599997436,9750.666547200368
1753324135,220,,Aggregated,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521985,0,19,24.293091531137843,2.721458999985771,419.88416599997436,9746.769794151172
1753324136,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324136,220,GET,Tile Request,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521765,0,19,24.27661160684598,2.721458999985771,419.88416599997436,9750.666547200368
1753324136,220,,Aggregated,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521985,0,19,24.293091531137843,2.721458999985771,419.88416599997436,9746.769794151172
1753324137,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324137,220,GET,Tile Request,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521765,0,19,24.27661160684598,2.721458999985771,419.88416599997436,9750.666547200368
1753324137,220,,Aggregated,4751.600000,0.000000,25,32,38,43,57,67,78,86,180,220,300,521985,0,19,24.293091531137843,2.721458999985771,419.88416599997436,9746.769794151172
1753324138,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324138,220,GET,Tile Request,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536190,0,19,24.449256521029813,2.721458999985771,419.88416599997436,9750.119278613924
1753324138,220,,Aggregated,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536410,0,19,24.46522246387273,2.721458999985771,419.88416599997436,9746.327540500737
1753324139,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324139,220,GET,Tile Request,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536190,0,19,24.449256521029813,2.721458999985771,419.88416599997436,9750.119278613924
1753324139,220,,Aggregated,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536410,0,19,24.46522246387273,2.721458999985771,419.88416599997436,9746.327540500737
1753324140,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324140,220,GET,Tile Request,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536190,0,19,24.449256521029813,2.721458999985771,419.88416599997436,9750.119278613924
1753324140,220,,Aggregated,4719.900000,0.000000,25,32,38,43,56,66,76,83,180,220,300,536410,0,19,24.46522246387273,2.721458999985771,419.88416599997436,9746.327540500737
1753324141,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324141,220,GET,Tile Request,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551308,0,19,24.560196739165683,2.721458999985771,419.88416599997436,9749.413603648052
1753324141,220,,Aggregated,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551528,0,19,24.575680784494985,2.721458999985771,419.88416599997436,9745.726082809939
1753324142,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324142,220,GET,Tile Request,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551308,0,19,24.560196739165683,2.721458999985771,419.88416599997436,9749.413603648052
1753324142,220,,Aggregated,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551528,0,19,24.575680784494985,2.721458999985771,419.88416599997436,9745.726082809939
1753324143,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324143,220,GET,Tile Request,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551308,0,19,24.560196739165683,2.721458999985771,419.88416599997436,9749.413603648052
1753324143,220,,Aggregated,4785.400000,0.000000,25,32,37,41,54,63,73,80,100,200,260,551528,0,19,24.575680784494985,2.721458999985771,419.88416599997436,9745.726082809939
1753324144,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324144,220,GET,Tile Request,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566288,0,19,24.675809713949388,2.721458999985771,419.88416599997436,9752.301131226513
1753324144,220,,Aggregated,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566508,0,19,24.6908394217345,2.721458999985771,419.88416599997436,9748.709997034464
1753324145,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324145,220,GET,Tile Request,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566288,0,19,24.675809713949388,2.721458999985771,419.88416599997436,9752.301131226513
1753324145,220,,Aggregated,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566508,0,19,24.6908394217345,2.721458999985771,419.88416599997436,9748.709997034464
1753324146,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324146,220,GET,Tile Request,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566288,0,19,24.675809713949388,2.721458999985771,419.88416599997436,9752.301131226513
1753324146,220,,Aggregated,4839.100000,0.000000,24,31,37,41,52,61,71,78,96,170,270,566508,0,19,24.6908394217345,2.721458999985771,419.88416599997436,9748.709997034464
1753324147,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324147,220,GET,Tile Request,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581107,0,19,24.794954458086007,2.721458999985771,419.88416599997436,9752.419800484247
1753324147,220,,Aggregated,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581327,0,19,24.809555943745917,2.721458999985771,419.88416599997436,9748.920165414645
1753324148,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324148,220,GET,Tile Request,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581107,0,19,24.794954458086007,2.721458999985771,419.88416599997436,9752.419800484247
1753324148,220,,Aggregated,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581327,0,19,24.809555943745917,2.721458999985771,419.88416599997436,9748.920165414645
1753324149,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324149,220,GET,Tile Request,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581107,0,19,24.794954458086007,2.721458999985771,419.88416599997436,9752.419800484247
1753324149,220,,Aggregated,4940.200000,0.000000,24,30,36,39,51,60,69,77,160,390,420,581327,0,19,24.809555943745917,2.721458999985771,419.88416599997436,9748.920165414645
1753324150,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324150,220,GET,Tile Request,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,595790,0,19,24.919130983801278,2.721458999985771,419.88416599997436,9752.155907282768
1753324150,220,,Aggregated,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,596010,0,19,24.933326918464388,2.721458999985771,419.88416599997436,9748.74258485596
1753324151,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324151,220,GET,Tile Request,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,595790,0,19,24.919130983801278,2.721458999985771,419.88416599997436,9752.155907282768
1753324151,220,,Aggregated,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,596010,0,19,24.933326918464388,2.721458999985771,419.88416599997436,9748.74258485596
1753324152,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324152,220,GET,Tile Request,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,595790,0,19,24.919130983801278,2.721458999985771,419.88416599997436,9752.155907282768
1753324152,220,,Aggregated,4994.700000,0.000000,23,30,35,39,51,60,69,78,180,390,420,596010,0,19,24.933326918464388,2.721458999985771,419.88416599997436,9748.74258485596
1753324153,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324153,220,GET,Tile Request,4925.900000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610400,0,19,25.042009946156565,2.721458999985771,419.88416599997436,9752.590714285714
1753324153,220,,Aggregated,4926.000000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610620,0,19,25.055821949770667,2.721458999985771,419.88416599997436,9749.258904064722
1753324154,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324154,220,GET,Tile Request,4925.900000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610400,0,19,25.042009946156565,2.721458999985771,419.88416599997436,9752.590714285714
1753324154,220,,Aggregated,4926.000000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610620,0,19,25.055821949770667,2.721458999985771,419.88416599997436,9749.258904064722
1753324155,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324155,220,GET,Tile Request,4925.900000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610400,0,19,25.042009946156565,2.721458999985771,419.88416599997436,9752.590714285714
1753324155,220,,Aggregated,4926.000000,0.000000,23,30,35,39,53,61,71,79,180,390,420,610620,0,19,25.055821949770667,2.721458999985771,419.88416599997436,9749.258904064722
1753324156,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324156,220,GET,Tile Request,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625141,0,20,25.1483159214065,2.721458999985771,419.88416599997436,9753.609955194108
1753324156,220,,Aggregated,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625361,0,20,25.16176495057891,2.721458999985771,419.88416599997436,9750.35632378738
1753324157,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324157,220,GET,Tile Request,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625141,0,20,25.1483159214065,2.721458999985771,419.88416599997436,9753.609955194108
1753324157,220,,Aggregated,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625361,0,20,25.16176495057891,2.721458999985771,419.88416599997436,9750.35632378738
1753324158,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324158,220,GET,Tile Request,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625141,0,20,25.1483159214065,2.721458999985771,419.88416599997436,9753.609955194108
1753324158,220,,Aggregated,4885.700000,0.000000,24,30,35,40,53,62,71,79,180,390,420,625361,0,20,25.16176495057891,2.721458999985771,419.88416599997436,9750.35632378738
1753324159,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324159,220,GET,Tile Request,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639463,0,20,25.277839219638953,2.721458999985771,419.88416599997436,9752.374676877318
1753324159,220,,Aggregated,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639683,0,20,25.290942589912472,2.721458999985771,419.88416599997436,9749.19431655992
1753324160,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324160,220,GET,Tile Request,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639463,0,20,25.277839219638953,2.721458999985771,419.88416599997436,9752.374676877318
1753324160,220,,Aggregated,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639683,0,20,25.290942589912472,2.721458999985771,419.88416599997436,9749.19431655992
1753324161,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324161,220,GET,Tile Request,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639463,0,20,25.277839219638953,2.721458999985771,419.88416599997436,9752.374676877318
1753324161,220,,Aggregated,4897.900000,0.000000,24,31,36,41,54,62,71,78,170,200,300,639683,0,20,25.290942589912472,2.721458999985771,419.88416599997436,9749.19431655992
1753324162,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324162,220,GET,Tile Request,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,654938,0,20,25.32998059082384,2.721458999985771,419.88416599997436,9753.451738943228
1753324162,220,,Aggregated,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,655158,0,20,25.34275694722186,2.721458999985771,419.88416599997436,9750.34613787819
1753324163,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324163,220,GET,Tile Request,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,654938,0,20,25.32998059082384,2.721458999985771,419.88416599997436,9753.451738943228
1753324163,220,,Aggregated,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,655158,0,20,25.34275694722186,2.721458999985771,419.88416599997436,9750.34613787819
1753324164,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324164,220,GET,Tile Request,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,654938,0,20,25.32998059082384,2.721458999985771,419.88416599997436,9753.451738943228
1753324164,220,,Aggregated,4877.700000,0.000000,24,31,36,40,52,61,70,75,110,180,210,655158,0,20,25.34275694722186,2.721458999985771,419.88416599997436,9750.34613787819
1753324165,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324165,220,GET,Tile Request,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669524,0,20,25.43495561385401,2.721458999985771,419.88416599997436,9754.427564956595
1753324165,220,,Aggregated,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669744,0,20,25.447419238164123,2.721458999985771,419.88416599997436,9751.389278590028
1753324166,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324166,220,GET,Tile Request,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669524,0,20,25.43495561385401,2.721458999985771,419.88416599997436,9754.427564956595
1753324166,220,,Aggregated,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669744,0,20,25.447419238164123,2.721458999985771,419.88416599997436,9751.389278590028
1753324167,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324167,220,GET,Tile Request,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669524,0,20,25.43495561385401,2.721458999985771,419.88416599997436,9754.427564956595
1753324167,220,,Aggregated,4905.500000,0.000000,24,31,36,40,52,61,70,75,91,100,110,669744,0,20,25.447419238164123,2.721458999985771,419.88416599997436,9751.389278590028
1753324168,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324168,220,GET,Tile Request,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683393,0,20,25.5767408399588,2.721458999985771,419.88416599997436,9755.454824676284
1753324168,220,,Aggregated,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683613,0,20,25.588905975569453,2.721458999985771,419.88416599997436,9752.477847846661
1753324169,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324169,220,GET,Tile Request,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683393,0,20,25.5767408399588,2.721458999985771,419.88416599997436,9755.454824676284
1753324169,220,,Aggregated,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683613,0,20,25.588905975569453,2.721458999985771,419.88416599997436,9752.477847846661
1753324170,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324170,220,GET,Tile Request,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683393,0,20,25.5767408399588,2.721458999985771,419.88416599997436,9755.454824676284
1753324170,220,,Aggregated,4909.100000,0.000000,25,31,37,41,54,63,71,77,92,110,130,683613,0,20,25.588905975569453,2.721458999985771,419.88416599997436,9752.477847846661
1753324171,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324171,220,GET,Tile Request,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698084,0,20,25.666197554371628,2.721458999985771,419.88416599997436,9757.071487098974
1753324171,220,,Aggregated,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698304,0,20,25.678078575206445,2.721458999985771,419.88416599997436,9754.156630922922
1753324172,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324172,220,GET,Tile Request,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698084,0,20,25.666197554371628,2.721458999985771,419.88416599997436,9757.071487098974
1753324172,220,,Aggregated,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698304,0,20,25.678078575206445,2.721458999985771,419.88416599997436,9754.156630922922
1753324173,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324173,220,GET,Tile Request,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698084,0,20,25.666197554371628,2.721458999985771,419.88416599997436,9757.071487098974
1753324173,220,,Aggregated,4877.100000,0.000000,24,31,36,41,54,63,71,76,93,110,130,698304,0,20,25.678078575206445,2.721458999985771,419.88416599997436,9754.156630922922
1753324174,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324174,220,GET,Tile Request,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712535,0,20,25.76126294381043,2.721458999985771,419.88416599997436,9757.457935399665
1753324174,220,,Aggregated,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712755,0,20,25.772873735719795,2.721458999985771,419.88416599997436,9754.602058210745
1753324175,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324175,220,GET,Tile Request,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712535,0,20,25.76126294381043,2.721458999985771,419.88416599997436,9757.457935399665
1753324175,220,,Aggregated,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712755,0,20,25.772873735719795,2.721458999985771,419.88416599997436,9754.602058210745
1753324176,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324176,220,GET,Tile Request,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712535,0,20,25.76126294381043,2.721458999985771,419.88416599997436,9757.457935399665
1753324176,220,,Aggregated,4846.400000,0.000000,25,32,37,42,55,64,73,77,96,110,130,712755,0,20,25.772873735719795,2.721458999985771,419.88416599997436,9754.602058210745
1753324177,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324177,220,GET,Tile Request,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727011,0,20,25.855282129670627,2.721458999985771,419.88416599997436,9758.136428472197
1753324177,220,,Aggregated,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727231,0,20,25.8666333588763,2.721458999985771,419.88416599997436,9755.337194096512
1753324178,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324178,220,GET,Tile Request,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727011,0,20,25.855282129670627,2.721458999985771,419.88416599997436,9758.136428472197
1753324178,220,,Aggregated,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727231,0,20,25.8666333588763,2.721458999985771,419.88416599997436,9755.337194096512
1753324179,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324179,220,GET,Tile Request,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727011,0,20,25.855282129670627,2.721458999985771,419.88416599997436,9758.136428472197
1753324179,220,,Aggregated,4783.900000,0.000000,25,32,37,42,55,65,73,78,96,110,130,727231,0,20,25.8666333588763,2.721458999985771,419.88416599997436,9755.337194096512
1753324180,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324180,220,GET,Tile Request,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741197,0,20,25.96175354961635,2.721458999985771,419.88416599997436,9757.225884616371
1753324180,220,,Aggregated,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741417,0,20,25.97285599541147,2.721458999985771,419.88416599997436,9754.480479945834
1753324181,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324181,220,GET,Tile Request,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741197,0,20,25.96175354961635,2.721458999985771,419.88416599997436,9757.225884616371
1753324181,220,,Aggregated,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741417,0,20,25.97285599541147,2.721458999985771,419.88416599997436,9754.480479945834
1753324182,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324182,220,GET,Tile Request,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741197,0,20,25.96175354961635,2.721458999985771,419.88416599997436,9757.225884616371
1753324182,220,,Aggregated,4829.800000,0.000000,25,32,37,41,55,64,73,78,94,160,180,741417,0,20,25.97285599541147,2.721458999985771,419.88416599997436,9754.480479945834
1753324183,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324183,220,GET,Tile Request,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,755857,0,20,26.038691365616764,2.721458999985771,419.88416599997436,9755.008668306307
1753324183,220,,Aggregated,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,756077,0,20,26.04955615284685,2.721458999985771,419.88416599997436,9752.317140979027
1753324184,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324184,220,GET,Tile Request,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,755857,0,20,26.038691365616764,2.721458999985771,419.88416599997436,9755.008668306307
1753324184,220,,Aggregated,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,756077,0,20,26.04955615284685,2.721458999985771,419.88416599997436,9752.317140979027
1753324185,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324185,220,GET,Tile Request,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,755857,0,20,26.038691365616764,2.721458999985771,419.88416599997436,9755.008668306307
1753324185,220,,Aggregated,4803.400000,0.000000,25,32,37,41,55,64,73,78,94,170,290,756077,0,20,26.04955615284685,2.721458999985771,419.88416599997436,9752.317140979027
1753324186,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324186,220,GET,Tile Request,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769474,0,21,26.168145960449586,2.721458999985771,450.9739590000663,9753.628412396
1753324186,220,,Aggregated,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769694,0,21,26.178781532149117,2.721458999985771,450.9739590000663,9750.98489659527
1753324187,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324187,220,GET,Tile Request,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769474,0,21,26.168145960449586,2.721458999985771,450.9739590000663,9753.628412396
1753324187,220,,Aggregated,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769694,0,21,26.178781532149117,2.721458999985771,450.9739590000663,9750.98489659527
1753324188,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324188,220,GET,Tile Request,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769474,0,21,26.168145960449586,2.721458999985771,450.9739590000663,9753.628412396
1753324188,220,,Aggregated,4789.800000,0.000000,25,32,38,42,56,65,74,81,180,400,450,769694,0,21,26.178781532149117,2.721458999985771,450.9739590000663,9750.98489659527
1753324189,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324189,220,GET,Tile Request,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783660,0,21,26.260369116162604,2.721458999985771,450.9739590000663,9751.783423933848
1753324189,220,,Aggregated,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783880,0,21,26.270786331335135,2.721458999985771,450.9739590000663,9749.188266061132
1753324190,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324190,220,GET,Tile Request,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783660,0,21,26.260369116162604,2.721458999985771,450.9739590000663,9751.783423933848
1753324190,220,,Aggregated,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783880,0,21,26.270786331335135,2.721458999985771,450.9739590000663,9749.188266061132
1753324191,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324191,220,GET,Tile Request,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783660,0,21,26.260369116162604,2.721458999985771,450.9739590000663,9751.783423933848
1753324191,220,,Aggregated,4692.900000,0.000000,25,32,37,43,55,64,75,84,190,400,450,783880,0,21,26.270786331335135,2.721458999985771,450.9739590000663,9749.188266061132
1753324192,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324192,220,GET,Tile Request,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,797899,0,21,26.34994677837043,2.721458999985771,450.9739590000663,9751.85514081356
1753324192,220,,Aggregated,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,798119,0,21,26.36015345123971,2.721458999985771,450.9739590000663,9749.306262599937
1753324193,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324193,220,GET,Tile Request,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,797899,0,21,26.34994677837043,2.721458999985771,450.9739590000663,9751.85514081356
1753324193,220,,Aggregated,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,798119,0,21,26.36015345123971,2.721458999985771,450.9739590000663,9749.306262599937
1753324194,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324194,220,GET,Tile Request,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,797899,0,21,26.34994677837043,2.721458999985771,450.9739590000663,9751.85514081356
1753324194,220,,Aggregated,4720.400000,0.000000,24,31,37,42,55,65,79,150,200,420,450,798119,0,21,26.36015345123971,2.721458999985771,450.9739590000663,9749.306262599937
1753324195,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324195,220,GET,Tile Request,4697.600000,0.000000,24,31,37,43,56,66,82,160,200,420,450,811953,0,21,26.440506366767536,2.721458999985771,450.9739590000663,9753.036190518416
1753324195,220,,Aggregated,4697.600000,0.000000,24,31,37,43,56,66,82,160,200,420,450,812173,0,21,26.450511890756033,2.721458999985771,450.9739590000663,9750.531098669864
1753324197,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324197,220,GET,Tile Request,4697.600000,0.000000,24,31,37,43,56,66,82,160,200,420,450,811953,0,21,26.440506366767536,2.721458999985771,450.9739590000663,9753.036190518416
1753324197,220,,Aggregated,4697.600000,0.000000,24,31,37,43,56,66,82,160,200,420,450,812173,0,21,26.450511890756033,2.721458999985771,450.9739590000663,9750.531098669864
1753324198,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324198,220,GET,Tile Request,4697.600000,0.000000,24,31,36,42,54,65,86,160,200,410,430,811953,0,21,26.440506366767536,2.721458999985771,450.9739590000663,9753.036190518416
1753324198,220,,Aggregated,4697.600000,0.000000,24,31,36,42,54,65,86,160,200,410,430,812173,0,21,26.450511890756033,2.721458999985771,450.9739590000663,9750.531098669864
1753324199,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324199,220,GET,Tile Request,4720.100000,0.000000,24,31,37,42,55,65,86,160,200,410,430,825864,0,21,26.542228734727512,2.721458999985771,450.9739590000663,9753.480461674077
1753324199,220,,Aggregated,4720.100000,0.000000,24,31,37,42,55,65,86,160,200,410,430,826084,0,21,26.552038678405587,2.721458999985771,450.9739590000663,9751.017436483457
1753324200,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324200,220,GET,Tile Request,4720.100000,0.000000,24,31,37,42,55,65,86,160,200,410,430,825864,0,21,26.542228734727512,2.721458999985771,450.9739590000663,9753.480461674077
1753324200,220,,Aggregated,4720.100000,0.000000,24,31,37,42,55,65,86,160,200,410,430,826084,0,21,26.552038678405587,2.721458999985771,450.9739590000663,9751.017436483457
1753324201,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324201,220,GET,Tile Request,4720.100000,0.000000,24,31,37,42,55,65,88,160,200,410,420,825864,0,21,26.542228734727512,2.721458999985771,450.9739590000663,9753.480461674077
1753324201,220,,Aggregated,4720.100000,0.000000,24,31,37,42,55,65,88,160,200,410,420,826084,0,21,26.552038678405587,2.721458999985771,450.9739590000663,9751.017436483457
1753324202,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324202,220,GET,Tile Request,4685.100000,0.000000,25,31,37,42,55,65,81,160,200,400,420,840341,0,21,26.609773666499674,2.721458999985771,450.9739590000663,9753.187683333314
1753324202,220,,Aggregated,4685.100000,0.000000,25,31,37,42,55,65,81,160,200,400,420,840561,0,21,26.61939697477637,2.721458999985771,450.9739590000663,9750.767155506857
1753324203,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324203,220,GET,Tile Request,4685.100000,0.000000,25,31,37,42,55,65,81,160,200,400,420,840341,0,21,26.609773666499674,2.721458999985771,450.9739590000663,9753.187683333314
1753324203,220,,Aggregated,4685.100000,0.000000,25,31,37,42,55,65,81,160,200,400,420,840561,0,21,26.61939697477637,2.721458999985771,450.9739590000663,9750.767155506857
1753324204,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324204,220,GET,Tile Request,4685.100000,0.000000,25,32,37,42,55,65,77,150,200,290,410,840341,0,21,26.609773666499674,2.721458999985771,450.9739590000663,9753.187683333314
1753324204,220,,Aggregated,4685.100000,0.000000,25,32,37,42,55,65,77,150,200,290,410,840561,0,21,26.61939697477637,2.721458999985771,450.9739590000663,9750.767155506857
1753324205,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324205,220,GET,Tile Request,4748.800000,0.000000,25,32,38,43,56,65,76,100,200,290,410,854106,0,21,26.707804880456298,2.721458999985771,450.9739590000663,9752.957526349188
1753324205,220,,Aggregated,4748.800000,0.000000,25,32,38,43,56,65,76,100,200,290,410,854326,0,21,26.717247892563268,2.721458999985771,450.9739590000663,9750.57605761735
1753324206,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324206,220,GET,Tile Request,4748.800000,0.000000,25,32,38,43,56,65,76,100,200,290,410,854106,0,21,26.707804880456298,2.721458999985771,450.9739590000663,9752.957526349188
1753324206,220,,Aggregated,4748.800000,0.000000,25,32,38,43,56,65,76,100,200,290,410,854326,0,21,26.717247892563268,2.721458999985771,450.9739590000663,9750.57605761735
1753324207,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324207,220,GET,Tile Request,4748.800000,0.000000,26,32,38,43,56,65,76,92,190,290,410,854106,0,21,26.707804880456298,2.721458999985771,450.9739590000663,9752.957526349188
1753324207,220,,Aggregated,4748.800000,0.000000,26,32,38,43,56,65,76,92,190,290,410,854326,0,21,26.717247892563268,2.721458999985771,450.9739590000663,9750.57605761735
1753324208,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324208,220,GET,Tile Request,4689.500000,0.000000,26,32,38,42,55,65,74,85,190,290,410,868486,0,21,26.776047088825845,2.721458999985771,450.9739590000663,9754.823404176925
1753324208,220,,Aggregated,4689.500000,0.000000,26,32,38,42,55,65,74,85,190,290,410,868706,0,21,26.78531650503277,2.721458999985771,450.9739590000663,9752.480884211689
1753324209,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324209,220,GET,Tile Request,4689.500000,0.000000,26,32,38,42,55,65,74,85,190,290,410,868486,0,21,26.776047088825845,2.721458999985771,450.9739590000663,9754.823404176925
1753324209,220,,Aggregated,4689.500000,0.000000,26,32,38,42,55,65,74,85,190,290,410,868706,0,21,26.78531650503277,2.721458999985771,450.9739590000663,9752.480884211689
1753324210,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324210,220,GET,Tile Request,4689.500000,0.000000,26,32,38,42,55,64,73,80,180,220,260,868486,0,21,26.776047088825845,2.721458999985771,450.9739590000663,9754.823404176925
1753324210,220,,Aggregated,4689.500000,0.000000,26,32,38,42,55,64,73,80,180,220,260,868706,0,21,26.78531650503277,2.721458999985771,450.9739590000663,9752.480884211689
1753324211,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324211,220,GET,Tile Request,4719.800000,0.000000,25,32,37,41,54,63,72,79,170,210,260,883640,0,21,26.805673429916034,2.721458999985771,450.9739590000663,9755.036341722873
1753324211,220,,Aggregated,4719.800000,0.000000,25,32,37,41,54,63,72,79,170,210,260,883860,0,21,26.814776545432537,2.721458999985771,450.9739590000663,9752.73393184441
1753324212,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324212,220,GET,Tile Request,4719.800000,0.000000,25,32,37,41,54,63,72,79,170,210,260,883640,0,21,26.805673429916034,2.721458999985771,450.9739590000663,9755.036341722873
1753324212,220,,Aggregated,4719.800000,0.000000,25,32,37,41,54,63,72,79,170,210,260,883860,0,21,26.814776545432537,2.721458999985771,450.9739590000663,9752.73393184441
1753324213,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324213,220,GET,Tile Request,4719.800000,0.000000,25,32,37,41,54,62,71,79,170,210,240,883640,0,21,26.805673429916034,2.721458999985771,450.9739590000663,9755.036341722873
1753324213,220,,Aggregated,4719.800000,0.000000,25,32,37,41,54,62,71,79,170,210,240,883860,0,21,26.814776545432537,2.721458999985771,450.9739590000663,9752.73393184441
1753324214,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324214,220,GET,Tile Request,4807.200000,0.000000,24,31,36,40,53,61,69,76,160,200,240,899056,0,21,26.818881998602976,2.721458999985771,450.9739590000663,9754.252489277642
1753324214,220,,Aggregated,4807.200000,0.000000,24,31,36,40,53,61,69,76,160,200,240,899276,0,21,26.827825830969573,2.721458999985771,450.9739590000663,9751.9897406358
1753324215,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324215,220,GET,Tile Request,4807.200000,0.000000,24,31,36,40,53,61,69,76,160,200,240,899056,0,21,26.818881998602976,2.721458999985771,450.9739590000663,9754.252489277642
1753324215,220,,Aggregated,4807.200000,0.000000,24,31,36,40,53,61,69,76,160,200,240,899276,0,21,26.827825830969573,2.721458999985771,450.9739590000663,9751.9897406358
1753324216,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324216,220,GET,Tile Request,4807.200000,0.000000,23,30,35,39,51,59,67,73,150,190,230,899056,0,21,26.818881998602976,2.721458999985771,450.9739590000663,9754.252489277642
1753324216,220,,Aggregated,4807.200000,0.000000,23,30,35,39,51,59,67,73,150,190,230,899276,0,21,26.827825830969573,2.721458999985771,450.9739590000663,9751.9897406358
1753324217,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324217,220,GET,Tile Request,4938.800000,0.000000,23,30,35,39,51,59,67,73,160,200,280,913904,0,21,26.85955865881974,2.721458999985771,450.9739590000663,9755.9595559271
1753324217,220,,Aggregated,4938.800000,0.000000,23,30,35,39,51,59,67,73,160,200,280,914124,0,21,26.868347428100556,2.721458999985771,450.9739590000663,9753.733149988404
1753324218,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324218,220,GET,Tile Request,4938.800000,0.000000,23,30,35,39,51,59,67,73,160,200,280,913904,0,21,26.85955865881974,2.721458999985771,450.9739590000663,9755.9595559271
1753324218,220,,Aggregated,4938.800000,0.000000,23,30,35,39,51,59,67,73,160,200,280,914124,0,21,26.868347428100556,2.721458999985771,450.9739590000663,9753.733149988404
1753324219,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324219,220,GET,Tile Request,4938.800000,0.000000,23,30,35,38,50,59,66,71,160,200,280,913904,0,21,26.85955865881974,2.721458999985771,450.9739590000663,9755.9595559271
1753324219,220,,Aggregated,4938.800000,0.000000,23,30,35,38,50,59,66,71,160,200,280,914124,0,21,26.868347428100556,2.721458999985771,450.9739590000663,9753.733149988404
1753324220,220,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,220,0,56,63.377853795451635,32.44029200004661,300.01383300009365,505.0
1753324220,220,GET,Tile Request,5060.600000,0.000000,23,30,35,39,51,60,67,73,160,200,280,928475,0,21,26.911776195535683,2.721458999985771,450.9739590000663,9755.517592826947
1753324220,220,,Aggregated,5060.600000,0.000000,23,30,35,39,51,60,67,73,160,200,280,928695,0,21,26.920414701258206,2.721458999985771,450.9739590000663,9753.326223356431


==> anc/load_testing/results/iris_stats.csv <==
Type,Name,Request Count,Failure Count,Median Response Time,Average Response Time,Min Response Time,Max Response Time,Average Content Size,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%
GET,Metadata Request,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0,0.6663647813974034,0.0,170,180,190,190,210,220,280,430,870,870,870
GET,Tile Request,297842,0,59,68.74448058652126,34.72637500090059,2586.5656660025707,9776.727640829702,1240.4463701310337,0.0,59,65,71,75,95,120,170,230,600,1300,2600
,Aggregated,298002,0,59,68.80147544528087,34.72637500090059,2586.5656660025707,9771.749565439159,1241.1127349124313,0.0,59,65,71,75,95,120,170,230,600,1300,2600


==> anc/load_testing/results/iris_stats_history.csv <==
Timestamp,User Count,Type,Name,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%,Total Request Count,Total Failure Count,Total Median Response Time,Total Average Response Time,Total Min Response Time,Total Max Response Time,Total Average Content Size
1753292600,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753292601,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753292602,1,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753292603,2,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753292604,3,GET,Metadata Request,0.000000,0.000000,250,250,250,250,250,250,250,250,250,250,250,2,0,180.0,213.04629200312775,175.03550000401447,251.05708400224103,505.0
1753292604,3,GET,Tile Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,33,0,48,60.38132194005426,39.62075000163168,145.98804100387497,11662.818181818182
1753292604,3,,Aggregated,0.000000,0.000000,49,56,82,90,120,180,250,250,250,250,250,35,0,49,69.10503451508703,39.62075000163168,251.05708400224103,11025.228571428572
1753292605,4,GET,Metadata Request,0.000000,0.000000,250,250,250,250,250,250,250,250,250,250,250,2,0,180.0,213.04629200312775,175.03550000401447,251.05708400224103,505.0
1753292605,4,GET,Tile Request,0.000000,0.000000,53,56,89,90,99,120,150,150,150,150,150,33,0,48,60.38132194005426,39.62075000163168,145.98804100387497,11662.818181818182
1753292605,4,,Aggregated,0.000000,0.000000,49,56,82,90,120,180,250,250,250,250,250,35,0,49,69.10503451508703,39.62075000163168,251.05708400224103,11025.228571428572
1753292606,5,GET,Metadata Request,0.666667,0.000000,250,250,250,250,250,250,250,250,250,250,250,3,0,180.0,203.39154166867957,175.03550000401447,251.05708400224103,505.0
1753292606,5,GET,Tile Request,11.000000,0.000000,48,53,56,68,95,120,150,150,150,150,150,57,0,48,57.1578640179053,39.62075000163168,145.98804100387497,9986.719298245614
1753292606,5,,Aggregated,11.666667,0.000000,48,53,56,82,120,180,180,250,250,250,250,60,0,48,64.46954790044401,39.62075000163168,251.05708400224103,9512.633333333333
1753292607,6,GET,Metadata Request,1.000000,0.000000,190,190,250,250,250,250,250,250,250,250,250,5,0,190.0,199.9052915998618,175.03550000401447,251.05708400224103,505.0
1753292607,6,GET,Tile Request,16.333333,0.000000,46,49,53,56,97,120,150,170,170,170,170,188,0,46,57.01398583531703,38.10900000098627,174.54120900220005,8983.510638297872
1753292607,6,,Aggregated,17.333333,0.000000,46,49,53,76,99,140,180,190,250,250,250,193,0,46,60.715833134916636,38.10900000098627,251.05708400224103,8763.860103626943
1753292608,7,GET,Metadata Request,1.000000,0.000000,190,190,250,250,250,250,250,250,250,250,250,5,0,190.0,199.9052915998618,175.03550000401447,251.05708400224103,505.0
1753292608,7,GET,Tile Request,16.333333,0.000000,46,49,53,56,97,120,150,170,170,170,170,188,0,46,57.01398583531703,38.10900000098627,174.54120900220005,8983.510638297872
1753292608,7,,Aggregated,17.333333,0.000000,46,49,53,76,99,140,180,190,250,250,250,193,0,46,60.715833134916636,38.10900000098627,251.05708400224103,8763.860103626943
1753292609,8,GET,Metadata Request,0.833333,0.000000,190,190,190,250,250,250,250,250,250,250,250,6,0,180.0,191.25413183307197,147.9983329991228,251.05708400224103,505.0
1753292609,8,GET,Tile Request,32.833333,0.000000,46,49,50,53,95,120,140,160,170,170,170,244,0,46,55.56954850839784,38.10900000098627,174.54120900220005,9116.41393442623
1753292609,8,,Aggregated,33.666667,0.000000,46,49,52,56,98,130,180,190,250,250,250,250,0,46,58.82597850819002,38.10900000098627,251.05708400224103,8909.74
1753292610,9,GET,Metadata Request,1.000000,0.000000,190,190,190,190,250,250,250,250,250,250,250,8,0,180.0,184.66812499991647,136.08070900227176,251.05708400224103,505.0
1753292610,9,GET,Tile Request,37.666667,0.000000,45,47,49,50,88,100,130,140,170,170,170,494,0,45,52.39711742118971,36.51150000223424,174.54120900220005,9514.12955465587
1753292610,9,,Aggregated,38.666667,0.000000,46,47,49,50,91,120,150,180,250,250,250,502,0,46,54.505021924436356,36.51150000223424,251.05708400224103,9370.557768924304
1753292611,10,GET,Metadata Request,1.000000,0.000000,190,190,190,190,250,250,250,250,250,250,250,8,0,180.0,184.66812499991647,136.08070900227176,251.05708400224103,505.0
1753292611,10,GET,Tile Request,37.666667,0.000000,45,47,49,50,88,100,130,140,170,170,170,494,0,45,52.39711742118971,36.51150000223424,174.54120900220005,9514.12955465587
1753292611,10,,Aggregated,38.666667,0.000000,46,47,49,50,91,120,150,180,250,250,250,502,0,46,54.505021924436356,36.51150000223424,251.05708400224103,9370.557768924304
1753292612,11,GET,Metadata Request,0.888889,0.000000,190,190,190,190,250,250,250,250,250,250,250,8,0,180.0,184.66812499991647,136.08070900227176,251.05708400224103,505.0
1753292612,11,GET,Tile Request,56.666667,0.000000,46,47,49,50,79,100,130,140,170,170,170,582,0,46,52.13658255848726,36.51150000223424,174.54120900220005,9615.65120274914
1753292612,11,,Aggregated,57.555556,0.000000,46,48,49,50,90,110,140,180,250,250,250,590,0,46,53.93362042209986,36.51150000223424,251.05708400224103,9492.116949152542
1753292613,12,GET,Metadata Request,1.000000,0.000000,180,190,190,190,190,250,250,250,250,250,250,11,0,180.0,183.641068182293,136.08070900227176,251.05708400224103,505.0
1753292613,12,GET,Tile Request,61.444444,0.000000,45,47,48,49,63,100,130,130,170,170,170,929,0,45,51.03681895047028,36.51150000223424,174.54120900220005,9810.543595263724
1753292613,12,,Aggregated,62.444444,0.000000,45,47,48,50,82,110,130,170,250,250,250,940,0,45,52.588570803183096,36.51150000223424,251.05708400224103,9701.648936170213
1753292614,13,GET,Metadata Request,1.000000,0.000000,180,190,190,190,190,190,190,190,190,190,190,11,0,180.0,183.641068182293,136.08070900227176,251.05708400224103,505.0
1753292614,13,GET,Tile Request,61.444444,0.000000,45,47,48,49,63,100,130,130,170,170,170,929,0,45,51.03681895047028,36.51150000223424,174.54120900220005,9810.543595263724
1753292614,13,,Aggregated,62.444444,0.000000,45,47,48,50,82,110,130,170,250,250,250,940,0,45,52.588570803183096,36.51150000223424,251.05708400224103,9701.648936170213
1753292615,14,GET,Metadata Request,1.000000,0.000000,180,180,180,180,190,190,190,190,190,190,190,12,0,180.0,183.32140975023017,136.08070900227176,251.05708400224103,505.0
1753292615,14,GET,Tile Request,93.100000,0.000000,45,47,48,49,63,100,130,140,260,260,260,1047,0,45,51.72989569819854,36.51150000223424,256.85629199870164,9775.914995224452
1753292615,14,,Aggregated,94.100000,0.000000,45,47,48,49,82,110,140,180,260,260,260,1059,0,45,53.221017670459524,36.51150000223424,256.85629199870164,9670.862134088762
1753292616,15,GET,Metadata Request,1.000000,0.000000,180,180,180,180,190,190,190,190,190,190,190,14,0,180.0,178.95462499966794,133.07708299544174,251.05708400224103,505.0
1753292616,15,GET,Tile Request,99.200000,0.000000,45,46,48,49,56,100,130,160,250,260,260,1455,0,45,51.51331062753496,36.51150000223424,256.85629199870164,9567.959450171822
1753292616,15,,Aggregated,100.200000,0.000000,45,46,48,49,60,110,140,180,250,260,260,1469,0,45,52.72786365763017,36.51150000223424,256.85629199870164,9481.586793737237
1753292617,16,GET,Metadata Request,1.000000,0.000000,180,180,180,180,190,190,190,190,190,190,190,14,0,180.0,178.95462499966794,133.07708299544174,251.05708400224103,505.0
1753292617,16,GET,Tile Request,99.200000,0.000000,45,46,48,49,56,100,130,160,250,260,260,1455,0,45,51.51331062753496,36.51150000223424,256.85629199870164,9567.959450171822
1753292617,16,,Aggregated,100.200000,0.000000,45,46,48,49,60,110,140,180,250,260,260,1469,0,45,52.72786365763017,36.51150000223424,256.85629199870164,9481.586793737237
1753292618,17,GET,Metadata Request,0.900000,0.000000,180,180,180,180,190,190,190,190,190,190,190,15,0,180.0,175.55258333304664,127.92400000034831,251.05708400224103,505.0
1753292618,17,GET,Tile Request,131.500000,0.000000,45,47,48,49,57,99,130,190,260,270,270,1589,0,45,52.02695088615865,36.51150000223424,267.1670420022565,9513.120201384518
1753292618,17,,Aggregated,132.400000,0.000000,45,47,48,49,58,110,140,190,260,270,270,1604,0,45,53.18211577811832,36.51150000223424,267.1670420022565,9428.879675810475
1753292619,18,GET,Metadata Request,1.000000,0.000000,180,180,180,180,180,190,190,190,190,190,190,18,0,180.0,172.80266205570013,127.92400000034831,251.05708400224103,505.0
1753292619,18,GET,Tile Request,136.700000,0.000000,45,47,49,51,66,100,150,230,440,490,490,2091,0,45,54.02953831472704,36.51150000223424,485.1333330007037,9553.981826877092
1753292619,18,,Aggregated,137.700000,0.000000,45,47,49,52,69,120,180,230,440,490,490,2109,0,45,55.043249185916,36.51150000223424,485.1333330007037,9476.750118539592
1753292620,19,GET,Metadata Request,1.000000,0.000000,170,180,180,180,180,180,180,180,180,180,180,18,0,180.0,172.80266205570013,127.92400000034831,251.05708400224103,505.0
1753292620,19,GET,Tile Request,136.700000,0.000000,45,47,49,51,66,100,150,230,440,490,490,2091,0,45,54.02953831472704,36.51150000223424,485.1333330007037,9553.981826877092
1753292620,19,,Aggregated,137.700000,0.000000,45,47,49,52,69,120,180,230,440,490,490,2109,0,45,55.043249185916,36.51150000223424,485.1333330007037,9476.750118539592
1753292621,20,GET,Metadata Request,1.000000,0.000000,180,180,180,180,190,190,190,190,190,190,190,19,0,180.0,173.74230484213177,127.92400000034831,251.05708400224103,505.0
1753292621,20,GET,Tile Request,168.900000,0.000000,46,48,50,52,67,110,190,230,440,490,490,2271,0,46,54.06184126997057,36.51150000223424,485.1333330007037,9638.606781153676
1753292621,20,,Aggregated,169.900000,0.000000,46,48,50,52,69,120,190,230,440,490,490,2290,0,46,55.05482328214134,36.51150000223424,485.1333330007037,9562.82576419214
1753292622,21,GET,Metadata Request,1.000000,0.000000,160,170,180,180,190,190,190,190,190,190,190,20,0,180.0,171.4627395998832,127.92400000034831,251.05708400224103,505.0
1753292622,21,GET,Tile Request,174.900000,0.000000,46,48,50,52,64,100,140,210,440,490,490,2917,0,46,53.22593663083546,36.51150000223424,485.1333330007037,9691.816592389441
1753292622,21,,Aggregated,175.900000,0.000000,46,48,50,52,65,110,150,210,440,490,490,2937,0,46,54.03109020910613,36.51150000223424,485.1333330007037,9629.257405515833
1753292623,22,GET,Metadata Request,1.000000,0.000000,140,160,180,180,190,190,190,190,190,190,190,20,0,180.0,171.4627395998832,127.92400000034831,251.05708400224103,505.0
1753292623,22,GET,Tile Request,174.900000,0.000000,46,48,50,52,64,100,140,210,440,490,490,2917,0,46,53.22593663083546,36.51150000223424,485.1333330007037,9691.816592389441
1753292623,22,,Aggregated,175.900000,0.000000,46,48,50,52,65,110,150,210,440,490,490,2937,0,46,54.03109020910613,36.51150000223424,485.1333330007037,9629.257405515833
1753292624,23,GET,Metadata Request,0.900000,0.000000,160,160,180,180,190,190,190,190,190,190,190,20,0,180.0,171.4627395998832,127.92400000034831,251.05708400224103,505.0
1753292624,23,GET,Tile Request,210.900000,0.000000,46,49,51,52,64,100,150,220,440,490,490,3136,0,46,53.04493396208124,35.91124999366002,485.1333330007037,9646.74330357143
1753292624,23,,Aggregated,211.800000,0.000000,46,49,51,52,65,110,150,220,440,490,490,3156,0,46,53.79536365560343,35.91124999366002,485.1333330007037,9588.810836501902
1753292625,24,GET,Metadata Request,1.000000,0.000000,140,140,160,180,190,190,190,190,190,190,190,23,0,180.0,167.00242752140974,127.92400000034831,251.05708400224103,505.0
1753292625,24,GET,Tile Request,218.000000,0.000000,46,48,50,52,61,96,140,200,440,490,490,3893,0,46,52.28194113331985,35.91124999366002,485.1333330007037,9629.364757256615
1753292625,24,,Aggregated,219.000000,0.000000,46,48,50,52,62,100,140,200,440,490,490,3916,0,46,52.95573357124785,35.91124999366002,485.1333330007037,9575.774259448417
1753292626,25,GET,Metadata Request,1.000000,0.000000,140,160,180,180,190,190,190,190,190,190,190,23,0,180.0,167.00242752140974,127.92400000034831,251.05708400224103,505.0
1753292626,25,GET,Tile Request,218.000000,0.000000,46,48,50,52,61,96,140,200,440,490,490,3893,0,46,52.28194113331985,35.91124999366002,485.1333330007037,9629.364757256615
1753292626,25,,Aggregated,219.000000,0.000000,46,48,50,52,62,100,140,200,440,490,490,3916,0,46,52.95573357124785,35.91124999366002,485.1333330007037,9575.774259448417
1753292627,26,GET,Metadata Request,1.000000,0.000000,140,160,160,160,190,190,190,190,190,190,190,24,0,170.0,166.59481770784623,127.92400000034831,251.05708400224103,505.0
1753292627,26,GET,Tile Request,254.100000,0.000000,46,49,51,52,61,93,130,150,440,490,490,4150,0,46,52.16419450868572,35.91124999366002,485.1333330007037,9577.08265060241
1753292627,26,,Aggregated,255.100000,0.000000,46,49,51,52,62,97,130,170,440,490,490,4174,0,46,52.822156884531395,35.91124999366002,485.1333330007037,9524.919262098707
1753292628,27,GET,Metadata Request,1.000000,0.000000,140,140,160,160,190,190,190,190,190,190,190,26,0,160.0,163.89915707650988,127.92400000034831,251.05708400224103,505.0
1753292628,27,GET,Tile Request,260.600000,0.000000,46,49,50,52,61,89,120,140,300,490,490,4991,0,46,51.740174062941556,35.91124999366002,485.1333330007037,9614.031456621919
1753292628,27,,Aggregated,261.600000,0.000000,46,49,51,52,61,92,130,150,300,490,490,5017,0,46,52.32142452304775,35.91124999366002,485.1333330007037,9566.824995016943
1753292629,28,GET,Metadata Request,1.000000,0.000000,140,140,160,160,190,190,190,190,190,190,190,26,0,160.0,163.89915707650988,127.92400000034831,251.05708400224103,505.0
1753292629,28,GET,Tile Request,260.600000,0.000000,46,49,50,52,61,89,120,140,300,490,490,4991,0,46,51.740174062941556,35.91124999366002,485.1333330007037,9614.031456621919
1753292629,28,,Aggregated,261.600000,0.000000,46,49,51,52,61,92,130,150,300,490,490,5017,0,46,52.32142452304775,35.91124999366002,485.1333330007037,9566.824995016943
1753292630,29,GET,Metadata Request,0.900000,0.000000,140,140,140,140,160,160,160,160,160,160,160,27,0,160.0,163.00115281423874,127.92400000034831,251.05708400224103,505.0
1753292630,29,GET,Tile Request,309.200000,0.000000,46,48,50,51,58,85,110,130,150,220,220,5277,0,46,51.710140767326145,35.91124999366002,485.1333330007037,9564.837407617964
1753292630,29,,Aggregated,310.100000,0.000000,46,48,50,51,58,86,120,130,190,220,220,5304,0,46,52.276667412361334,35.91124999366002,485.1333330007037,9518.718325791855
1753292631,30,GET,Metadata Request,1.000000,0.000000,140,140,140,150,160,160,160,160,160,160,160,29,0,160.0,161.2164511720164,127.92400000034831,251.05708400224103,505.0
1753292631,30,GET,Tile Request,318.500000,0.000000,46,48,50,51,58,86,120,130,150,220,220,6217,0,46,51.6111922397158,35.91124999366002,485.1333330007037,9563.042142512466
1753292631,30,,Aggregated,319.600000,0.000000,46,48,50,51,59,89,120,130,160,220,220,6246,0,46,52.12008633338162,35.91124999366002,485.1333330007037,9520.985910983029
1753292632,31,GET,Metadata Request,1.000000,0.000000,140,140,150,150,160,160,160,160,160,160,160,29,0,160.0,161.2164511720164,127.92400000034831,251.05708400224103,505.0
1753292632,31,GET,Tile Request,318.500000,0.000000,46,48,50,51,58,86,120,130,150,220,220,6217,0,46,51.6111922397158,35.91124999366002,485.1333330007037,9563.042142512466
1753292632,31,,Aggregated,319.600000,0.000000,46,48,50,51,59,89,120,130,160,220,220,6246,0,46,52.12008633338162,35.91124999366002,485.1333330007037,9520.985910983029
1753292633,32,GET,Metadata Request,0.900000,0.000000,140,140,140,150,160,160,160,160,160,160,160,30,0,150.0,160.4630902996481,127.92400000034831,251.05708400224103,505.0
1753292633,32,GET,Tile Request,353.700000,0.000000,46,48,50,51,59,85,120,130,150,220,220,6529,0,46,51.64654880552342,35.91124999366002,485.1333330007037,9560.4758768571
1753292633,32,,Aggregated,354.600000,0.000000,46,48,50,51,59,89,120,130,150,220,220,6559,0,46,52.144261299016904,35.91124999366002,485.1333330007037,9519.057325811862
1753292634,33,GET,Metadata Request,1.000000,0.000000,140,140,140,140,150,150,150,150,150,150,150,32,0,150.0,159.01902343716756,127.92400000034831,251.05708400224103,505.0
1753292634,33,GET,Tile Request,363.800000,0.000000,46,48,50,52,60,85,120,130,150,220,220,7557,0,46,51.502322947233,35.91124999366002,485.1333330007037,9520.972475850205
1753292634,33,,Aggregated,364.800000,0.000000,46,48,50,52,60,87,120,140,150,220,220,7589,0,46,51.95568102019095,35.91124999366002,485.1333330007037,9482.955461852682
1753292635,34,GET,Metadata Request,1.000000,0.000000,140,140,140,140,150,150,150,150,150,150,150,32,0,150.0,159.01902343716756,127.92400000034831,251.05708400224103,505.0
1753292635,34,GET,Tile Request,363.800000,0.000000,46,48,50,52,60,85,120,130,150,220,220,7557,0,46,51.502322947233,35.91124999366002,485.1333330007037,9520.972475850205
1753292635,34,,Aggregated,364.800000,0.000000,46,48,50,52,60,87,120,140,150,220,220,7589,0,46,51.95568102019095,35.91124999366002,485.1333330007037,9482.955461852682
1753292636,35,GET,Metadata Request,0.900000,0.000000,140,140,140,140,150,150,150,150,150,150,150,32,0,150.0,159.01902343716756,127.92400000034831,251.05708400224103,505.0
1753292636,35,GET,Tile Request,395.400000,0.000000,46,48,50,52,61,90,130,140,160,160,160,7894,0,46,51.60501529823115,35.91124999366002,485.1333330007037,9506.496072966811
1753292636,35,,Aggregated,396.300000,0.000000,46,48,50,52,61,93,130,140,160,160,160,7926,0,46,52.03868275475979,35.91124999366002,485.1333330007037,9470.153923795106
1753292637,36,GET,Metadata Request,1.000000,0.000000,140,140,140,150,150,150,150,150,150,150,150,35,0,150.0,157.08868451391547,127.92400000034831,251.05708400224103,505.0
1753292637,36,GET,Tile Request,407.200000,0.000000,46,48,50,52,62,98,130,140,160,160,160,9006,0,46,51.74327075650867,35.91124999366002,485.1333330007037,9512.627026426826
1753292637,36,,Aggregated,408.200000,0.000000,46,48,50,52,63,100,130,140,160,160,160,9041,0,46,52.15108952451102,35.91124999366002,485.1333330007037,9477.756221656897
1753292638,37,GET,Metadata Request,1.000000,0.000000,140,140,150,150,150,150,150,150,150,150,150,35,0,150.0,157.08868451391547,127.92400000034831,251.05708400224103,505.0
1753292638,37,GET,Tile Request,407.200000,0.000000,46,48,50,52,62,98,130,140,160,160,160,9006,0,46,51.74327075650867,35.91124999366002,485.1333330007037,9512.627026426826
1753292638,37,,Aggregated,408.200000,0.000000,46,48,50,52,63,100,130,140,160,160,160,9041,0,46,52.15108952451102,35.91124999366002,485.1333330007037,9477.756221656897
1753292639,38,GET,Metadata Request,1.000000,0.000000,140,140,140,140,150,150,150,150,150,150,150,36,0,140.0,156.47664927746519,127.92400000034831,251.05708400224103,505.0
1753292639,38,GET,Tile Request,431.600000,0.000000,46,48,50,52,63,100,130,140,160,160,160,9403,0,46,51.66113822398091,35.91124999366002,485.1333330007037,9527.536956290545
1753292639,38,,Aggregated,432.600000,0.000000,46,48,50,52,63,100,130,140,160,160,160,9439,0,46,52.06090074097693,35.91124999366002,485.1333330007037,9493.125331073206
1753292640,39,GET,Metadata Request,1.000000,0.000000,140,140,140,150,190,190,190,190,190,190,190,38,0,140.0,156.90141884184223,127.92400000034831,251.05708400224103,505.0
1753292640,39,GET,Tile Request,442.600000,0.000000,46,48,50,52,60,97,130,140,160,160,160,10680,0,46,51.30463815216881,34.72637500090059,485.1333330007037,9584.01563670412
1753292640,39,,Aggregated,443.600000,0.000000,46,48,50,52,61,100,130,140,160,190,190,10718,0,46,51.679024946926006,34.72637500090059,485.1333330007037,9551.826553461467
1753292641,40,GET,Metadata Request,1.000000,0.000000,140,140,150,150,190,190,190,190,190,190,190,38,0,140.0,156.90141884184223,127.92400000034831,251.05708400224103,505.0
1753292641,40,GET,Tile Request,442.600000,0.000000,46,48,50,52,60,97,130,140,160,160,160,10680,0,46,51.30463815216881,34.72637500090059,485.1333330007037,9584.01563670412
1753292641,40,,Aggregated,443.600000,0.000000,46,48,50,52,61,100,130,140,160,190,190,10718,0,46,51.679024946926006,34.72637500090059,485.1333330007037,9551.826553461467
1753292642,41,GET,Metadata Request,0.900000,0.000000,140,140,140,150,190,190,190,190,190,190,190,39,0,140.0,156.5307777689155,127.92400000034831,251.05708400224103,505.0
1753292642,41,GET,Tile Request,480.800000,0.000000,46,48,50,52,60,95,130,140,160,160,160,11092,0,46,51.322596463321624,34.72637500090059,485.1333330007037,9614.438424089434
1753292642,41,,Aggregated,481.700000,0.000000,46,48,50,52,61,97,130,140,160,190,190,11131,0,46,51.6912173483201,34.72637500090059,485.1333330007037,9582.521426646303
1753292643,42,GET,Metadata Request,1.000000,0.000000,140,140,150,150,160,190,190,190,190,190,190,41,0,140.0,156.08091870689816,127.92400000034831,251.05708400224103,505.0
1753292643,42,GET,Tile Request,492.100000,0.000000,46,48,50,52,60,90,130,140,160,160,160,12439,0,46,51.15001333091118,34.72637500090059,485.1333330007037,9676.32124768872
1753292643,42,,Aggregated,493.100000,0.000000,46,48,50,52,60,93,130,140,160,190,190,12480,0,46,51.49473826043164,34.72637500090059,485.1333330007037,9646.19110576923
1753292644,43,GET,Metadata Request,1.000000,0.000000,140,150,160,160,190,190,190,190,190,190,190,41,0,140.0,156.08091870689816,127.92400000034831,251.05708400224103,505.0
1753292644,43,GET,Tile Request,492.100000,0.000000,46,48,50,52,60,90,130,140,160,160,160,12439,0,46,51.15001333091118,34.72637500090059,485.1333330007037,9676.32124768872
1753292644,43,,Aggregated,493.100000,0.000000,46,48,50,52,60,93,130,140,160,190,190,12480,0,46,51.49473826043164,34.72637500090059,485.1333330007037,9646.19110576923
1753292645,44,GET,Metadata Request,0.900000,0.000000,140,140,150,160,190,190,190,190,190,190,190,42,0,140.0,155.68481349951722,127.92400000034831,251.05708400224103,505.0
1753292645,44,GET,Tile Request,526.300000,0.000000,45,48,49,51,60,90,120,130,150,160,160,12902,0,46,51.08596859883877,34.72637500090059,485.1333330007037,9696.855061230817
1753292645,44,,Aggregated,527.200000,0.000000,45,48,49,51,60,93,120,140,160,190,190,12944,0,46,51.425365345271736,34.72637500090059,485.1333330007037,9667.029820766378
1753292646,45,GET,Metadata Request,1.000000,0.000000,140,160,160,160,190,190,190,190,190,190,190,44,0,140.0,155.3126098632757,127.92400000034831,251.05708400224103,505.0
1753292646,45,GET,Tile Request,539.500000,0.000000,45,47,49,51,58,88,120,130,150,160,160,14396,0,46,50.80937389491116,34.72637500090059,485.1333330007037,9726.16330925257
1753292646,45,,Aggregated,540.500000,0.000000,45,47,49,51,59,90,120,130,160,190,190,14440,0,46,51.127804807834146,34.72637500090059,485.1333330007037,9698.065581717452
1753292647,46,GET,Metadata Request,1.000000,0.000000,140,160,160,160,190,190,190,190,190,190,190,44,0,140.0,155.3126098632757,127.92400000034831,251.05708400224103,505.0
1753292647,46,GET,Tile Request,539.500000,0.000000,45,47,49,51,58,88,120,130,150,160,160,14396,0,46,50.80937389491116,34.72637500090059,485.1333330007037,9726.16330925257
1753292647,46,,Aggregated,540.500000,0.000000,45,47,49,51,59,90,120,130,160,190,190,14440,0,46,51.127804807834146,34.72637500090059,485.1333330007037,9698.065581717452
1753292648,47,GET,Metadata Request,0.900000,0.000000,140,140,160,160,160,160,160,160,160,160,160,44,0,140.0,155.3126098632757,127.92400000034831,251.05708400224103,505.0
1753292648,47,GET,Tile Request,583.300000,0.000000,45,47,49,50,57,76,120,120,150,160,160,14893,0,46,50.75742173129274,34.72637500090059,485.1333330007037,9736.409722688511
1753292648,47,,Aggregated,584.200000,0.000000,45,47,49,50,57,79,120,120,160,190,190,14937,0,46,51.06541050265292,34.72637500090059,485.1333330007037,9709.216710182767
1753292649,48,GET,Metadata Request,1.000000,0.000000,140,140,150,160,160,160,160,160,160,160,160,47,0,140.0,154.16925265905795,127.92400000034831,251.05708400224103,505.0
1753292649,48,GET,Tile Request,597.800000,0.000000,45,47,49,50,56,75,110,120,150,340,340,16476,0,45,50.557038058820396,34.72637500090059,485.1333330007037,9744.73391599903
1753292649,48,,Aggregated,598.800000,0.000000,45,47,49,50,57,76,120,120,160,340,340,16523,0,45,50.85176505066271,34.72637500090059,485.1333330007037,9718.45131029474
1753292650,49,GET,Metadata Request,1.000000,0.000000,140,150,160,160,160,160,160,160,160,160,160,47,0,140.0,154.16925265905795,127.92400000034831,251.05708400224103,505.0
1753292650,49,GET,Tile Request,597.800000,0.000000,45,47,49,50,56,75,110,120,150,340,340,16476,0,45,50.557038058820396,34.72637500090059,485.1333330007037,9744.73391599903
1753292650,49,,Aggregated,598.800000,0.000000,45,47,49,50,57,76,120,120,160,340,340,16523,0,45,50.85176505066271,34.72637500090059,485.1333330007037,9718.45131029474
1753292651,50,GET,Metadata Request,1.000000,0.000000,140,140,150,150,160,160,160,160,160,160,160,48,0,140.0,153.72993314531413,127.92400000034831,251.05708400224103,505.0
1753292651,50,GET,Tile Request,627.900000,0.000000,45,47,49,50,57,75,120,120,170,340,340,16975,0,46,50.61620058734044,34.72637500090059,485.1333330007037,9746.453667157584
1753292651,50,,Aggregated,628.900000,0.000000,45,47,49,50,57,76,120,120,170,340,340,17023,0,46,50.906951874586056,34.72637500090059,485.1333330007037,9720.39540621512
1753292652,51,GET,Metadata Request,1.000000,0.000000,140,140,150,150,160,160,160,160,160,160,160,50,0,140.0,153.3564449995174,127.92400000034831,251.05708400224103,505.0
1753292652,51,GET,Tile Request,641.700000,0.000000,45,47,49,50,58,86,120,120,210,340,340,18534,0,46,50.768748979666725,34.72637500090059,485.1333330007037,9707.6466494011
1753292652,51,,Aggregated,642.700000,0.000000,45,47,49,50,58,88,120,130,210,340,340,18584,0,46,51.04475978471364,34.72637500090059,485.1333330007037,9682.88705337925
1753292653,52,GET,Metadata Request,1.000000,0.000000,140,150,150,150,160,160,160,160,160,160,160,50,0,140.0,153.3564449995174,127.92400000034831,251.05708400224103,505.0
1753292653,52,GET,Tile Request,641.700000,0.000000,45,47,49,50,58,86,120,120,210,340,340,18534,0,46,50.768748979666725,34.72637500090059,485.1333330007037,9707.6466494011
1753292653,52,,Aggregated,642.700000,0.000000,45,47,49,50,58,88,120,130,210,340,340,18584,0,46,51.04475978471364,34.72637500090059,485.1333330007037,9682.88705337925
1753292654,53,GET,Metadata Request,0.900000,0.000000,130,140,150,150,160,160,160,160,160,160,160,51,0,140.0,152.99465523475746,127.92400000034831,251.05708400224103,505.0
1753292654,53,GET,Tile Request,660.400000,0.000000,45,47,49,50,57,90,120,120,210,340,340,19090,0,46,50.757727791890275,34.72637500090059,485.1333330007037,9721.177579884756
1753292654,53,,Aggregated,661.300000,0.000000,45,47,49,50,57,91,120,130,210,340,340,19141,0,46,51.03013170493482,34.72637500090059,485.1333330007037,9696.621649861554
1753292655,54,GET,Metadata Request,1.000000,0.000000,130,140,150,150,150,150,150,150,150,150,150,53,0,140.0,152.7539709050819,127.92400000034831,251.05708400224103,505.0
1753292655,54,GET,Tile Request,674.700000,0.000000,46,47,49,50,57,88,120,120,200,340,340,20850,0,46,50.648305705958634,34.72637500090059,485.1333330007037,9756.916882494004
1753292655,54,,Aggregated,675.700000,0.000000,46,47,49,50,57,89,120,130,200,340,340,20903,0,46,50.90719678645202,34.72637500090059,485.1333330007037,9733.458450940056
1753292656,55,GET,Metadata Request,1.000000,0.000000,130,140,150,150,150,150,150,150,150,150,150,53,0,140.0,152.7539709050819,127.92400000034831,251.05708400224103,505.0
1753292656,55,GET,Tile Request,674.700000,0.000000,46,47,49,50,57,88,120,120,200,340,340,20850,0,46,50.648305705958634,34.72637500090059,485.1333330007037,9756.916882494004
1753292656,55,,Aggregated,675.700000,0.000000,46,47,49,50,57,89,120,130,200,340,340,20903,0,46,50.90719678645202,34.72637500090059,485.1333330007037,9733.458450940056
1753292657,56,GET,Metadata Request,1.000000,0.000000,140,140,150,150,150,150,150,150,150,150,150,56,0,140.0,152.23446724940004,127.92400000034831,251.05708400224103,505.0
1753292657,56,GET,Tile Request,707.000000,0.000000,46,48,50,51,60,92,120,140,210,340,340,21952,0,46,50.87463080289656,34.72637500090059,485.1333330007037,9757.705949344023
1753292657,56,,Aggregated,708.000000,0.000000,46,48,50,51,61,93,120,140,210,340,340,22008,0,46,51.132543872734985,34.72637500090059,485.1333330007037,9734.162168302435
1753292658,57,GET,Metadata Request,1.000000,0.000000,140,150,150,150,150,150,150,150,150,150,150,56,0,140.0,152.23446724940004,127.92400000034831,251.05708400224103,505.0
1753292658,57,GET,Tile Request,715.400000,0.000000,46,48,50,52,62,97,120,150,210,340,340,23120,0,46,51.166487707228995,34.72637500090059,485.1333330007037,9763.719247404844
1753292658,57,,Aggregated,716.400000,0.000000,46,48,50,52,63,98,130,150,210,340,340,23176,0,46,51.41069753007856,34.72637500090059,485.1333330007037,9741.347471522264
1753292659,58,GET,Metadata Request,1.000000,0.000000,140,140,150,150,150,150,150,150,150,150,150,56,0,140.0,152.23446724940004,127.92400000034831,251.05708400224103,505.0
1753292659,58,GET,Tile Request,715.400000,0.000000,46,48,50,52,62,97,120,150,210,340,340,23120,0,46,51.166487707228995,34.72637500090059,485.1333330007037,9763.719247404844
1753292659,58,,Aggregated,716.400000,0.000000,46,48,50,52,63,98,130,150,210,340,340,23176,0,46,51.41069753007856,34.72637500090059,485.1333330007037,9741.347471522264
1753292660,59,GET,Metadata Request,0.900000,0.000000,140,140,150,150,150,150,150,150,150,150,150,56,0,140.0,152.23446724940004,127.92400000034831,251.05708400224103,505.0
1753292660,59,GET,Tile Request,728.500000,0.000000,46,49,51,52,63,99,130,150,210,410,410,24376,0,46,51.14868360769633,34.72637500090059,485.1333330007037,9759.520183787332
1753292660,59,,Aggregated,729.400000,0.000000,46,49,51,52,63,100,130,150,210,410,410,24432,0,46,51.380379902880314,34.72637500090059,485.1333330007037,9738.308120497708
1753292661,60,GET,Metadata Request,0.900000,0.000000,140,150,150,150,150,150,150,150,150,150,150,59,0,140.0,151.80791805015375,127.92400000034831,251.05708400224103,505.0
1753292661,60,GET,Tile Request,733.500000,0.000000,46,49,51,52,62,98,130,150,210,410,410,25700,0,46,51.127571260908155,34.72637500090059,485.1333330007037,9767.275525291829
1753292661,60,,Aggregated,734.400000,0.000000,46,49,51,52,63,99,130,150,210,410,410,25759,0,46,51.35817572771839,34.72637500090059,485.1333330007037,9746.060638999961
1753292662,61,GET,Metadata Request,0.900000,0.000000,150,150,150,150,150,150,150,150,150,150,150,59,0,140.0,151.80791805015375,127.92400000034831,251.05708400224103,505.0
1753292662,61,GET,Tile Request,733.500000,0.000000,46,49,51,52,62,98,130,150,210,410,410,25700,0,46,51.127571260908155,34.72637500090059,485.1333330007037,9767.275525291829
1753292662,61,,Aggregated,734.400000,0.000000,46,49,51,52,63,99,130,150,210,410,410,25759,0,46,51.35817572771839,34.72637500090059,485.1333330007037,9746.060638999961
1753292663,62,GET,Metadata Request,0.900000,0.000000,150,150,150,150,170,170,170,170,170,170,170,61,0,140.0,151.7004473928074,127.92400000034831,251.05708400224103,505.0
1753292663,62,GET,Tile Request,780.200000,0.000000,46,49,51,53,63,97,130,150,200,410,410,26948,0,46,51.20237349927014,34.72637500090059,485.1333330007037,9771.741613477809
1753292663,62,,Aggregated,781.100000,0.000000,46,49,51,53,64,98,130,150,200,410,410,27009,0,46,51.429349044736654,34.72637500090059,485.1333330007037,9750.812618016216
1753292664,63,GET,Metadata Request,0.900000,0.000000,150,150,150,150,170,170,170,170,170,170,170,62,0,140.0,151.68842672515424,127.92400000034831,251.05708400224103,505.0
1753292664,63,GET,Tile Request,784.800000,0.000000,46,49,51,53,65,98,130,150,200,410,410,28336,0,46,51.32759552482232,34.72637500090059,485.1333330007037,9784.497282608696
1753292664,63,,Aggregated,785.700000,0.000000,46,49,51,53,65,99,130,150,200,410,410,28398,0,46,51.54670854455681,34.72637500090059,485.1333330007037,9764.23779843651
1753292665,64,GET,Metadata Request,0.900000,0.000000,150,150,150,150,170,170,170,170,170,170,170,62,0,140.0,151.68842672515424,127.92400000034831,251.05708400224103,505.0
1753292665,64,GET,Tile Request,784.800000,0.000000,46,49,51,53,65,98,130,150,200,410,410,28336,0,46,51.32759552482232,34.72637500090059,485.1333330007037,9784.497282608696
1753292665,64,,Aggregated,785.700000,0.000000,46,49,51,53,65,99,130,150,200,410,410,28398,0,46,51.54670854455681,34.72637500090059,485.1333330007037,9764.23779843651
1753292666,65,GET,Metadata Request,0.900000,0.000000,150,150,160,170,180,180,180,180,180,180,180,64,0,140.0,152.18011456192926,127.92400000034831,251.05708400224103,505.0
1753292666,65,GET,Tile Request,819.600000,0.000000,47,49,52,54,67,99,130,150,200,410,410,29705,0,46,51.35458500957343,34.72637500090059,485.1333330007037,9770.240296246424
1753292666,65,,Aggregated,820.500000,0.000000,47,49,52,54,67,99,130,150,200,410,410,29769,0,46,51.571348551894296,34.72637500090059,485.1333330007037,9750.321072256374
1753292667,66,GET,Metadata Request,0.900000,0.000000,150,150,160,160,170,180,180,180,180,180,180,65,0,140.0,152.05404933792755,127.92400000034831,251.05708400224103,505.0
1753292667,66,GET,Tile Request,821.900000,0.000000,47,50,52,54,67,95,130,140,200,410,410,31099,0,46,51.37373925564278,34.72637500090059,485.1333330007037,9790.542782726132
1753292667,66,,Aggregated,822.800000,0.000000,47,50,52,54,67,96,130,150,200,410,410,31164,0,46,51.583732201200085,34.72637500090059,485.1333330007037,9771.175555127711
1753292668,67,GET,Metadata Request,0.900000,0.000000,150,160,170,170,180,180,180,180,180,180,180,65,0,140.0,152.05404933792755,127.92400000034831,251.05708400224103,505.0
1753292668,67,GET,Tile Request,821.900000,0.000000,47,50,52,54,67,95,130,140,200,410,410,31099,0,46,51.37373925564278,34.72637500090059,485.1333330007037,9790.542782726132
1753292668,67,,Aggregated,822.800000,0.000000,47,50,52,54,67,96,130,150,200,410,410,31164,0,46,51.583732201200085,34.72637500090059,485.1333330007037,9771.175555127711
1753292669,68,GET,Metadata Request,1.000000,0.000000,150,160,170,170,180,180,180,180,180,180,180,66,0,140.0,152.25319948424868,127.92400000034831,251.05708400224103,505.0
1753292669,68,GET,Tile Request,874.400000,0.000000,47,50,52,54,65,88,120,130,170,410,410,32503,0,46,51.42939110978233,34.72637500090059,485.1333330007037,9795.81992431468
1753292669,68,,Aggregated,875.400000,0.000000,47,50,52,54,66,89,120,130,170,410,410,32569,0,46,51.6337072187422,34.72637500090059,485.1333330007037,9776.992385397158
1753292670,69,GET,Metadata Request,1.000000,0.000000,160,160,170,170,180,180,180,180,180,180,180,68,0,140.0,152.51639214650768,127.92400000034831,251.05708400224103,505.0
1753292670,69,GET,Tile Request,876.300000,0.000000,47,50,52,54,65,88,120,130,170,200,410,33999,0,46,51.485536363404215,34.72637500090059,485.1333330007037,9792.919732933322
1753292670,69,,Aggregated,877.300000,0.000000,47,50,52,54,65,89,120,130,170,200,410,34067,0,46,51.68720067764528,34.72637500090059,485.1333330007037,9774.380426806
1753292671,70,GET,Metadata Request,1.000000,0.000000,160,170,170,170,180,180,180,180,180,180,180,68,0,140.0,152.51639214650768,127.92400000034831,251.05708400224103,505.0
1753292671,70,GET,Tile Request,876.300000,0.000000,47,50,52,54,65,88,120,130,170,200,410,33999,0,46,51.485536363404215,34.72637500090059,485.1333330007037,9792.919732933322
1753292671,70,,Aggregated,877.300000,0.000000,47,50,52,54,65,89,120,130,170,200,410,34067,0,46,51.68720067764528,34.72637500090059,485.1333330007037,9774.380426806
1753292672,71,GET,Metadata Request,1.000000,0.000000,160,160,170,170,180,180,180,180,180,180,180,70,0,140.0,152.44984224243257,127.92400000034831,251.05708400224103,505.0
1753292672,71,GET,Tile Request,915.700000,0.000000,48,50,53,55,66,85,120,130,170,180,180,35480,0,46,51.494748296745165,34.72637500090059,485.1333330007037,9779.361612175873
1753292672,71,,Aggregated,916.700000,0.000000,48,50,53,55,66,86,120,130,170,180,180,35550,0,46,51.69353469832597,34.72637500090059,485.1333330007037,9761.099859353024
1753292673,72,GET,Metadata Request,1.000000,0.000000,160,160,160,170,180,180,180,180,180,180,180,71,0,150.0,152.59037732349998,127.92400000034831,251.05708400224103,505.0
1753292673,72,GET,Tile Request,918.100000,0.000000,48,51,53,56,67,84,120,120,160,180,180,37012,0,46,51.59200082125809,34.72637500090059,485.1333330007037,9787.668648006053
1753292673,72,,Aggregated,919.100000,0.000000,48,51,53,56,67,85,120,130,170,180,180,37083,0,46,51.78537473198965,34.72637500090059,485.1333330007037,9769.895828277107
1753292674,73,GET,Metadata Request,1.000000,0.000000,160,160,160,170,180,180,180,180,180,180,180,71,0,150.0,152.59037732349998,127.92400000034831,251.05708400224103,505.0
1753292674,73,GET,Tile Request,918.100000,0.000000,48,51,53,56,67,84,120,120,160,180,180,37012,0,46,51.59200082125809,34.72637500090059,485.1333330007037,9787.668648006053
1753292674,73,,Aggregated,919.100000,0.000000,48,51,53,56,67,85,120,130,170,180,180,37083,0,46,51.78537473198965,34.72637500090059,485.1333330007037,9769.895828277107
1753292675,74,GET,Metadata Request,1.000000,0.000000,160,160,170,180,430,430,430,430,430,430,430,72,0,150.0,156.45782926347036,127.92400000034831,431.04691700136755,505.0
1753292675,74,GET,Tile Request,957.300000,0.000000,48,51,54,57,68,85,120,130,330,360,360,38368,0,46,51.90559589228786,34.72637500090059,485.1333330007037,9785.47010529608
1753292675,74,,Aggregated,958.300000,0.000000,48,51,54,57,68,86,120,130,330,430,430,38440,0,46,52.101427338768715,34.72637500090059,485.1333330007037,9768.087330905308
1753292676,75,GET,Metadata Request,1.000000,0.000000,160,160,160,170,430,430,430,430,430,430,430,74,0,150.0,156.47364975636782,127.92400000034831,431.04691700136755,505.0
1753292676,75,GET,Tile Request,959.300000,0.000000,48,51,54,57,68,89,120,130,310,360,360,39831,0,46,52.123442838999715,34.72637500090059,485.1333330007037,9769.615299640984
1753292676,75,,Aggregated,960.300000,0.000000,48,51,54,57,68,90,120,140,320,360,430,39905,0,46,52.316950302021496,34.72637500090059,485.1333330007037,9752.43495802531
1753292677,76,GET,Metadata Request,1.000000,0.000000,160,160,160,170,430,430,430,430,430,430,430,74,0,150.0,156.47364975636782,127.92400000034831,431.04691700136755,505.0
1753292677,76,GET,Tile Request,959.300000,0.000000,48,51,54,57,68,89,120,130,310,360,360,39831,0,46,52.123442838999715,34.72637500090059,485.1333330007037,9769.615299640984
1753292677,76,,Aggregated,960.300000,0.000000,48,51,54,57,68,90,120,140,320,360,430,39905,0,46,52.316950302021496,34.72637500090059,485.1333330007037,9752.43495802531
1753292678,77,GET,Metadata Request,1.000000,0.000000,160,160,160,160,430,430,430,430,430,430,430,75,0,150.0,156.22554554623397,127.92400000034831,431.04691700136755,505.0
1753292678,77,GET,Tile Request,968.200000,0.000000,48,51,55,58,69,95,120,200,330,360,360,41288,0,47,52.33626201062099,34.72637500090059,485.1333330007037,9761.794322805657
1753292678,77,,Aggregated,969.200000,0.000000,48,51,55,58,69,95,120,200,330,430,430,41363,0,47,52.524635587614185,34.72637500090059,485.1333330007037,9745.009767183232
1753292679,78,GET,Metadata Request,1.000000,0.000000,160,160,160,160,190,430,430,430,430,430,430,77,0,150.0,156.54827164888212,127.92400000034831,431.04691700136755,505.0
1753292679,78,GET,Tile Request,971.200000,0.000000,49,52,55,58,69,95,120,240,320,360,360,42842,0,47,52.57284150286162,34.72637500090059,485.1333330007037,9757.261869193782
1753292679,78,,Aggregated,972.200000,0.000000,49,52,55,58,69,96,130,240,320,360,430,42919,0,47,52.75938145302919,34.72637500090059,485.1333330007037,9740.662596985017
1753292680,79,GET,Metadata Request,1.000000,0.000000,160,160,160,160,190,430,430,430,430,430,430,77,0,150.0,156.54827164888212,127.92400000034831,431.04691700136755,505.0
1753292680,79,GET,Tile Request,971.200000,0.000000,49,52,55,58,69,95,120,240,320,360,360,42842,0,47,52.57284150286162,34.72637500090059,485.1333330007037,9757.261869193782
1753292680,79,,Aggregated,972.200000,0.000000,49,52,55,58,69,96,130,240,320,360,430,42919,0,47,52.75938145302919,34.72637500090059,485.1333330007037,9740.662596985017
1753292681,80,GET,Metadata Request,1.000000,0.000000,160,160,160,160,190,430,430,430,430,430,430,80,0,150.0,156.32713488694208,127.92400000034831,431.04691700136755,505.0
1753292681,80,GET,Tile Request,981.900000,0.000000,49,53,56,60,72,96,130,260,330,360,360,44385,0,47,52.72635491480954,34.72637500090059,485.1333330007037,9756.814689647403
1753292681,80,,Aggregated,982.900000,0.000000,49,53,56,60,72,97,140,260,330,360,430,44465,0,47,52.91275011098112,34.72637500090059,485.1333330007037,9740.169121781177
1753292683,81,GET,Metadata Request,1.000000,0.000000,160,160,160,160,190,190,190,190,190,190,190,80,0,150.0,156.32713488694208,127.92400000034831,431.04691700136755,505.0
1753292683,81,GET,Tile Request,984.800000,0.000000,49,53,57,60,73,97,130,240,320,360,360,45979,0,47,52.89967781715075,34.72637500090059,485.1333330007037,9764.867787468193
1753292683,81,,Aggregated,985.800000,0.000000,49,53,57,60,74,97,140,240,320,360,430,46059,0,47,53.079321243312464,34.72637500090059,485.1333330007037,9748.784298399878
1753292684,82,GET,Metadata Request,1.000000,0.000000,160,160,160,160,190,190,190,190,190,190,190,80,0,150.0,156.32713488694208,127.92400000034831,431.04691700136755,505.0
1753292684,82,GET,Tile Request,984.800000,0.000000,49,53,57,61,75,100,140,270,320,360,360,45979,0,47,52.89967781715075,34.72637500090059,485.1333330007037,9764.867787468193
1753292684,82,,Aggregated,985.800000,0.000000,49,53,57,61,76,100,150,270,320,360,360,46059,0,47,53.079321243312464,34.72637500090059,485.1333330007037,9748.784298399878
1753292685,83,GET,Metadata Request,1.000000,0.000000,160,160,160,190,870,870,870,870,870,870,870,83,0,150.0,165.00900751744194,127.92400000034831,871.4484579977579,505.0
1753292685,83,GET,Tile Request,994.700000,0.000000,50,55,59,63,82,130,330,440,970,1100,1100,47614,0,47,55.07498702394134,34.72637500090059,1105.8702080044895,9757.906687108834
1753292685,83,,Aggregated,995.700000,0.000000,50,55,59,63,82,130,330,440,970,1100,1100,47697,0,47,55.26628886055493,34.72637500090059,1105.8702080044895,9741.805228840389
1753292686,84,GET,Metadata Request,1.000000,0.000000,160,160,160,190,870,870,870,870,870,870,870,83,0,150.0,165.00900751744194,127.92400000034831,871.4484579977579,505.0
1753292686,84,GET,Tile Request,994.700000,0.000000,50,55,59,63,82,130,330,440,970,1100,1100,47614,0,47,55.07498702394134,34.72637500090059,1105.8702080044895,9757.906687108834
1753292686,84,,Aggregated,995.700000,0.000000,50,55,59,63,82,130,330,440,970,1100,1100,47697,0,47,55.26628886055493,34.72637500090059,1105.8702080044895,9741.805228840389
1753292687,85,GET,Metadata Request,1.000000,0.000000,160,160,190,190,870,870,870,870,870,870,870,83,0,150.0,165.00900751744194,127.92400000034831,871.4484579977579,505.0
1753292687,85,GET,Tile Request,994.700000,0.000000,51,55,60,63,83,140,370,460,1000,1100,1100,47614,0,47,55.07498702394134,34.72637500090059,1105.8702080044895,9757.906687108834
1753292687,85,,Aggregated,995.700000,0.000000,51,55,60,63,84,140,380,460,1000,1100,1100,47697,0,47,55.26628886055493,34.72637500090059,1105.8702080044895,9741.805228840389
1753292688,86,GET,Metadata Request,1.000000,0.000000,160,160,160,180,870,870,870,870,870,870,870,86,0,150.0,164.91764097609544,127.92400000034831,871.4484579977579,505.0
1753292688,86,GET,Tile Request,861.000000,0.000000,51,56,60,63,82,150,340,440,970,1100,1100,50600,0,47,55.77186316924579,34.72637500090059,1105.8702080044895,9753.455533596838
1753292688,86,,Aggregated,862.000000,0.000000,51,56,60,63,83,150,340,440,970,1100,1100,50686,0,47,55.95705310120702,34.72637500090059,1105.8702080044895,9737.763484985991
1753292689,87,GET,Metadata Request,1.000000,0.000000,160,160,160,180,870,870,870,870,870,870,870,86,0,150.0,164.91764097609544,127.92400000034831,871.4484579977579,505.0
1753292689,87,GET,Tile Request,861.000000,0.000000,51,56,60,63,82,150,340,440,970,1100,1100,50600,0,47,55.77186316924579,34.72637500090059,1105.8702080044895,9753.455533596838
1753292689,87,,Aggregated,862.000000,0.000000,51,56,60,63,83,150,340,440,970,1100,1100,50686,0,47,55.95705310120702,34.72637500090059,1105.8702080044895,9737.763484985991
1753292690,88,GET,Metadata Request,1.000000,0.000000,160,160,180,180,870,870,870,870,870,870,870,86,0,150.0,164.91764097609544,127.92400000034831,871.4484579977579,505.0
1753292690,88,GET,Tile Request,861.000000,0.000000,52,57,62,65,92,170,380,470,1000,1100,1100,50600,0,47,55.77186316924579,34.72637500090059,1105.8702080044895,9753.455533596838
1753292690,88,,Aggregated,862.000000,0.000000,52,57,62,65,92,170,390,470,1000,1100,1100,50686,0,47,55.95705310120702,34.72637500090059,1105.8702080044895,9737.763484985991
1753292691,89,GET,Metadata Request,1.000000,0.000000,160,190,220,220,230,870,870,870,870,870,870,89,0,150.0,166.52610111176207,127.92400000034831,871.4484579977579,505.0
1753292691,89,GET,Tile Request,882.000000,0.000000,53,57,61,64,85,150,350,440,970,1100,1100,53903,0,48,56.14974746453818,34.72637500090059,1105.8702080044895,9757.695230321133
1753292691,89,,Aggregated,883.000000,0.000000,53,57,61,64,85,150,350,440,970,1100,1100,53992,0,48,56.33169100199931,34.72637500090059,1105.8702080044895,9742.443158245665
1753292692,90,GET,Metadata Request,1.000000,0.000000,160,190,220,220,230,870,870,870,870,870,870,89,0,150.0,166.52610111176207,127.92400000034831,871.4484579977579,505.0
1753292692,90,GET,Tile Request,882.000000,0.000000,53,58,62,65,89,170,370,450,1000,1100,1100,53903,0,48,56.14974746453818,34.72637500090059,1105.8702080044895,9757.695230321133
1753292692,90,,Aggregated,883.000000,0.000000,53,58,62,65,90,170,370,450,1000,1100,1100,53992,0,48,56.33169100199931,34.72637500090059,1105.8702080044895,9742.443158245665
1753292693,91,GET,Metadata Request,1.000000,0.000000,180,190,220,220,230,230,230,230,230,230,230,89,0,150.0,166.52610111176207,127.92400000034831,871.4484579977579,505.0
1753292693,91,GET,Tile Request,882.000000,0.000000,53,58,62,65,89,170,370,450,1000,1100,1100,53903,0,48,56.14974746453818,34.72637500090059,1105.8702080044895,9757.695230321133
1753292693,91,,Aggregated,883.000000,0.000000,53,58,62,65,90,170,370,450,1000,1100,1100,53992,0,48,56.33169100199931,34.72637500090059,1105.8702080044895,9742.443158245665
1753292694,92,GET,Metadata Request,1.000000,0.000000,180,190,220,230,270,270,270,270,270,270,270,91,0,150.0,167.6049587795905,127.92400000034831,871.4484579977579,505.0
1753292694,92,GET,Tile Request,886.700000,0.000000,53,58,62,65,91,160,330,430,950,1100,1100,57055,0,48,56.66044941232106,34.72637500090059,1105.8702080044895,9738.669126281658
1753292694,92,,Aggregated,887.700000,0.000000,53,58,62,65,92,170,330,430,950,1100,1100,57146,0,48,56.837118826670626,34.72637500090059,1105.8702080044895,9723.96531690757
1753292695,93,GET,Metadata Request,1.000000,0.000000,190,220,230,230,270,270,270,270,270,270,270,91,0,150.0,167.6049587795905,127.92400000034831,871.4484579977579,505.0
1753292695,93,GET,Tile Request,886.700000,0.000000,53,57,62,65,85,160,280,350,640,940,950,57055,0,48,56.66044941232106,34.72637500090059,1105.8702080044895,9738.669126281658
1753292695,93,,Aggregated,887.700000,0.000000,53,58,62,65,86,160,280,350,640,940,950,57146,0,48,56.837118826670626,34.72637500090059,1105.8702080044895,9723.96531690757
1753292696,94,GET,Metadata Request,1.000000,0.000000,190,220,230,230,270,270,270,270,270,270,270,91,0,150.0,167.6049587795905,127.92400000034831,871.4484579977579,505.0
1753292696,94,GET,Tile Request,886.700000,0.000000,53,57,62,65,85,160,280,350,640,940,950,57055,0,48,56.66044941232106,34.72637500090059,1105.8702080044895,9738.669126281658
1753292696,94,,Aggregated,887.700000,0.000000,53,58,62,65,86,160,280,350,640,940,950,57146,0,48,56.837118826670626,34.72637500090059,1105.8702080044895,9723.96531690757
1753292697,95,GET,Metadata Request,1.000000,0.000000,190,200,220,230,270,270,270,270,270,270,270,95,0,150.0,168.00324253632235,127.92400000034831,871.4484579977579,505.0
1753292697,95,GET,Tile Request,1045.900000,0.000000,53,57,61,64,82,150,200,260,390,550,690,60478,0,48,57.12876803434239,34.72637500090059,1105.8702080044895,9742.82382023215
1753292697,95,,Aggregated,1046.900000,0.000000,53,57,61,64,83,150,200,270,390,550,690,60573,0,48,57.3026586304444,34.72637500090059,1105.8702080044895,9728.33562808512
1753292698,96,GET,Metadata Request,1.000000,0.000000,190,200,220,230,270,270,270,270,270,270,270,95,0,150.0,168.00324253632235,127.92400000034831,871.4484579977579,505.0
1753292698,96,GET,Tile Request,1045.900000,0.000000,53,57,61,64,83,150,190,250,340,530,550,60478,0,48,57.12876803434239,34.72637500090059,1105.8702080044895,9742.82382023215
1753292698,96,,Aggregated,1046.900000,0.000000,53,57,61,64,83,150,190,250,340,530,550,60573,0,48,57.3026586304444,34.72637500090059,1105.8702080044895,9728.33562808512
1753292699,97,GET,Metadata Request,1.000000,0.000000,200,220,230,230,270,270,270,270,270,270,270,95,0,150.0,168.00324253632235,127.92400000034831,871.4484579977579,505.0
1753292699,97,GET,Tile Request,1045.900000,0.000000,53,57,61,64,83,150,190,250,340,530,550,60478,0,48,57.12876803434239,34.72637500090059,1105.8702080044895,9742.82382023215
1753292699,97,,Aggregated,1046.900000,0.000000,53,57,61,64,83,150,190,250,340,530,550,60573,0,48,57.3026586304444,34.72637500090059,1105.8702080044895,9728.33562808512
1753292700,98,GET,Metadata Request,1.000000,0.000000,170,180,180,200,270,270,270,270,270,270,270,98,0,150.0,167.95252593822494,127.92400000034831,871.4484579977579,505.0
1753292700,98,GET,Tile Request,1114.100000,0.000000,53,56,59,62,78,140,180,210,310,530,550,64344,0,48,57.179674210585716,34.72637500090059,1105.8702080044895,9746.40331654855
1753292700,98,,Aggregated,1115.100000,0.000000,53,56,59,62,79,140,180,220,310,530,550,64442,0,48,57.34813173004984,34.72637500090059,1105.8702080044895,9732.349477049129
1753292701,99,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,98,0,150.0,167.95252593822494,127.92400000034831,871.4484579977579,505.0
1753292701,99,GET,Tile Request,1114.100000,0.000000,52,56,59,61,79,150,190,220,310,530,550,64344,0,48,57.179674210585716,34.72637500090059,1105.8702080044895,9746.40331654855
1753292701,99,,Aggregated,1115.100000,0.000000,52,56,59,61,80,150,190,220,310,530,550,64442,0,48,57.34813173004984,34.72637500090059,1105.8702080044895,9732.349477049129
1753292702,100,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,98,0,150.0,167.95252593822494,127.92400000034831,871.4484579977579,505.0
1753292702,100,GET,Tile Request,1114.100000,0.000000,52,56,59,61,79,150,190,220,310,530,550,64344,0,48,57.179674210585716,34.72637500090059,1105.8702080044895,9746.40331654855
1753292702,100,,Aggregated,1115.100000,0.000000,52,56,59,61,80,150,190,220,310,530,550,64442,0,48,57.34813173004984,34.72637500090059,1105.8702080044895,9732.349477049129
1753292703,101,GET,Metadata Request,1.000000,0.000000,170,170,170,180,180,180,180,180,180,180,180,101,0,150.0,167.77269719743416,127.92400000034831,871.4484579977579,505.0
1753292703,101,GET,Tile Request,1160.600000,0.000000,53,57,60,63,80,140,180,220,290,330,350,67896,0,49,57.541205485435086,34.72637500090059,1105.8702080044895,9745.86390950866
1753292703,101,,Aggregated,1161.600000,0.000000,53,57,60,63,81,150,190,220,290,330,350,67997,0,49,57.70493889518715,34.72637500090059,1105.8702080044895,9732.137903142786
1753292704,102,GET,Metadata Request,1.000000,0.000000,170,170,170,180,180,180,180,180,180,180,180,101,0,150.0,167.77269719743416,127.92400000034831,871.4484579977579,505.0
1753292704,102,GET,Tile Request,1160.600000,0.000000,53,57,60,62,80,140,180,210,300,330,350,67896,0,49,57.541205485435086,34.72637500090059,1105.8702080044895,9745.86390950866
1753292704,102,,Aggregated,1161.600000,0.000000,53,57,60,63,80,140,180,210,290,330,350,67997,0,49,57.70493889518715,34.72637500090059,1105.8702080044895,9732.137903142786
1753292705,103,GET,Metadata Request,1.000000,0.000000,170,170,170,170,180,180,180,180,180,180,180,101,0,150.0,167.77269719743416,127.92400000034831,871.4484579977579,505.0
1753292705,103,GET,Tile Request,1160.600000,0.000000,53,57,60,62,80,140,180,210,300,330,350,67896,0,49,57.541205485435086,34.72637500090059,1105.8702080044895,9745.86390950866
1753292705,103,,Aggregated,1161.600000,0.000000,53,57,60,63,80,140,180,210,290,330,350,67997,0,49,57.70493889518715,34.72637500090059,1105.8702080044895,9732.137903142786
1753292706,104,GET,Metadata Request,1.000000,0.000000,170,170,170,180,190,190,190,190,190,190,190,103,0,150.0,167.9862884362963,127.92400000034831,871.4484579977579,505.0
1753292706,104,GET,Tile Request,1210.500000,0.000000,54,58,61,64,82,150,200,230,370,480,530,71287,0,49,58.180194962632285,34.72637500090059,1105.8702080044895,9764.898985789836
1753292706,104,,Aggregated,1211.500000,0.000000,54,58,61,64,82,150,200,230,370,480,530,71390,0,49,58.33862089942717,34.72637500090059,1105.8702080044895,9751.538997058411
1753292707,105,GET,Metadata Request,1.000000,0.000000,170,170,180,180,190,190,190,190,190,190,190,103,0,150.0,167.9862884362963,127.92400000034831,871.4484579977579,505.0
1753292707,105,GET,Tile Request,1210.500000,0.000000,54,58,61,64,81,140,200,230,380,480,530,71287,0,49,58.180194962632285,34.72637500090059,1105.8702080044895,9764.898985789836
1753292707,105,,Aggregated,1211.500000,0.000000,54,58,61,64,82,150,200,230,380,480,530,71390,0,49,58.33862089942717,34.72637500090059,1105.8702080044895,9751.538997058411
1753292708,106,GET,Metadata Request,1.000000,0.000000,170,170,180,180,190,190,190,190,190,190,190,103,0,150.0,167.9862884362963,127.92400000034831,871.4484579977579,505.0
1753292708,106,GET,Tile Request,1210.500000,0.000000,54,58,61,64,81,140,200,230,380,480,530,71287,0,49,58.180194962632285,34.72637500090059,1105.8702080044895,9764.898985789836
1753292708,106,,Aggregated,1211.500000,0.000000,54,58,61,64,82,150,200,230,380,480,530,71390,0,49,58.33862089942717,34.72637500090059,1105.8702080044895,9751.538997058411
1753292709,107,GET,Metadata Request,1.000000,0.000000,180,190,190,210,220,220,220,220,220,220,220,107,0,160.0,168.87134269098033,127.92400000034831,871.4484579977579,505.0
1753292709,107,GET,Tile Request,1202.700000,0.000000,55,60,64,67,84,150,200,230,390,480,530,74837,0,49,58.76914724456366,34.72637500090059,1105.8702080044895,9774.465772278418
1753292709,107,,Aggregated,1203.700000,0.000000,55,60,64,67,85,150,200,230,390,480,530,74944,0,49,58.92634375012469,34.72637500090059,1105.8702080044895,9761.231452818105
1753292710,108,GET,Metadata Request,1.000000,0.000000,180,190,190,210,220,220,220,220,220,220,220,107,0,160.0,168.87134269098033,127.92400000034831,871.4484579977579,505.0
1753292710,108,GET,Tile Request,1202.700000,0.000000,56,61,65,68,86,160,210,230,400,480,530,74837,0,49,58.76914724456366,34.72637500090059,1105.8702080044895,9774.465772278418
1753292710,108,,Aggregated,1203.700000,0.000000,56,61,65,68,87,160,210,230,400,480,530,74944,0,49,58.92634375012469,34.72637500090059,1105.8702080044895,9761.231452818105
1753292711,109,GET,Metadata Request,1.000000,0.000000,190,190,210,210,220,220,220,220,220,220,220,107,0,160.0,168.87134269098033,127.92400000034831,871.4484579977579,505.0
1753292711,109,GET,Tile Request,1202.700000,0.000000,56,61,65,68,86,160,210,230,400,480,530,74837,0,49,58.76914724456366,34.72637500090059,1105.8702080044895,9774.465772278418
1753292711,109,,Aggregated,1203.700000,0.000000,56,61,65,68,87,160,210,230,400,480,530,74944,0,49,58.92634375012469,34.72637500090059,1105.8702080044895,9761.231452818105
1753292712,110,GET,Metadata Request,1.000000,0.000000,180,190,190,210,220,220,220,220,220,220,220,110,0,160.0,169.14703599031782,127.92400000034831,871.4484579977579,505.0
1753292712,110,GET,Tile Request,1173.500000,0.000000,57,62,66,70,90,160,210,230,400,480,530,78699,0,50,59.192539698948615,34.72637500090059,1105.8702080044895,9766.553348835436
1753292712,110,,Aggregated,1174.500000,0.000000,57,62,66,70,91,160,210,230,400,480,530,78809,0,50,59.34601194947899,34.72637500090059,1105.8702080044895,9753.626260960044
1753292713,111,GET,Metadata Request,1.000000,0.000000,180,190,190,210,220,220,220,220,220,220,220,110,0,160.0,169.14703599031782,127.92400000034831,871.4484579977579,505.0
1753292713,111,GET,Tile Request,1173.500000,0.000000,57,62,67,70,91,170,210,230,400,480,530,78699,0,50,59.192539698948615,34.72637500090059,1105.8702080044895,9766.553348835436
1753292713,111,,Aggregated,1174.500000,0.000000,57,62,67,70,92,170,210,230,400,480,530,78809,0,50,59.34601194947899,34.72637500090059,1105.8702080044895,9753.626260960044
1753292714,112,GET,Metadata Request,1.000000,0.000000,190,190,210,210,220,220,220,220,220,220,220,110,0,160.0,169.14703599031782,127.92400000034831,871.4484579977579,505.0
1753292714,112,GET,Tile Request,1173.500000,0.000000,57,62,67,70,91,170,210,230,400,480,530,78699,0,50,59.192539698948615,34.72637500090059,1105.8702080044895,9766.553348835436
1753292714,112,,Aggregated,1174.500000,0.000000,57,62,67,70,92,170,210,230,400,480,530,78809,0,50,59.34601194947899,34.72637500090059,1105.8702080044895,9753.626260960044
1753292715,113,GET,Metadata Request,1.000000,0.000000,180,180,190,190,210,210,210,210,210,210,210,112,0,160.0,169.15083557082002,127.92400000034831,871.4484579977579,505.0
1753292715,113,GET,Tile Request,1207.900000,0.000000,58,63,69,73,98,170,230,280,640,720,730,81656,0,50,60.01859761687657,34.72637500090059,1105.8702080044895,9779.382286666014
1753292715,113,,Aggregated,1208.800000,0.000000,58,63,69,73,99,170,230,280,640,720,730,81768,0,50,60.16807920687313,34.72637500090059,1105.8702080044895,9766.678896389785
1753292716,114,GET,Metadata Request,1.000000,0.000000,180,180,190,190,210,210,210,210,210,210,210,112,0,160.0,169.15083557082002,127.92400000034831,871.4484579977579,505.0
1753292716,114,GET,Tile Request,1207.900000,0.000000,58,64,69,73,98,170,220,270,650,720,730,81656,0,50,60.01859761687657,34.72637500090059,1105.8702080044895,9779.382286666014
1753292716,114,,Aggregated,1208.800000,0.000000,58,64,69,73,98,170,220,270,650,720,730,81768,0,50,60.16807920687313,34.72637500090059,1105.8702080044895,9766.678896389785
1753292717,115,GET,Metadata Request,0.900000,0.000000,180,180,180,180,210,210,210,210,210,210,210,112,0,160.0,169.15083557082002,127.92400000034831,871.4484579977579,505.0
1753292717,115,GET,Tile Request,1124.400000,0.000000,58,64,70,74,99,170,240,390,720,830,860,82178,0,50,60.46454715163048,34.72637500090059,1105.8702080044895,9781.532441772737
1753292717,115,,Aggregated,1125.300000,0.000000,58,64,70,74,99,170,240,390,720,830,860,82290,0,50,60.61247356192269,34.72637500090059,1105.8702080044895,9768.906707983959
1753292718,116,GET,Metadata Request,0.900000,0.000000,180,210,210,210,290,290,290,290,290,290,290,115,0,160.0,170.87748732117925,127.92400000034831,871.4484579977579,505.0
1753292718,116,GET,Tile Request,1057.000000,0.000000,59,65,71,75,110,190,390,640,790,860,860,84038,0,50,61.72465652177654,34.72637500090059,1105.8702080044895,9784.490325804993
1753292718,116,,Aggregated,1057.900000,0.000000,59,65,71,75,110,190,390,640,790,860,860,84153,0,50,61.87382025381139,34.72637500090059,1105.8702080044895,9771.809359143464
1753292719,117,GET,Metadata Request,0.900000,0.000000,180,210,210,210,290,290,290,290,290,290,290,115,0,160.0,170.87748732117925,127.92400000034831,871.4484579977579,505.0
1753292719,117,GET,Tile Request,1057.000000,0.000000,59,65,71,76,110,190,530,670,800,860,860,84038,0,50,61.72465652177654,34.72637500090059,1105.8702080044895,9784.490325804993
1753292719,117,,Aggregated,1057.900000,0.000000,59,65,71,76,110,200,530,670,800,860,860,84153,0,50,61.87382025381139,34.72637500090059,1105.8702080044895,9771.809359143464
1753292720,118,GET,Metadata Request,0.900000,0.000000,190,210,210,210,290,290,290,290,290,290,290,116,0,160.0,171.03106932706302,127.92400000034831,871.4484579977579,505.0
1753292720,118,GET,Tile Request,995.900000,0.000000,59,65,71,76,110,200,440,660,800,860,860,84916,0,50,61.89933492556214,34.72637500090059,1105.8702080044895,9785.409110179471
1753292720,118,,Aggregated,996.800000,0.000000,59,65,71,76,110,200,440,660,800,860,860,85032,0,50,62.04821159776286,34.72637500090059,1105.8702080044895,9772.748847492709
1753292721,119,GET,Metadata Request,0.900000,0.000000,210,210,210,210,290,290,290,290,290,290,290,118,0,160.0,171.69298658422954,127.92400000034831,871.4484579977579,505.0
1753292721,119,GET,Tile Request,1003.300000,0.000000,59,66,72,77,120,220,390,640,790,860,860,87709,0,51,62.40808221722842,34.72637500090059,1105.8702080044895,9781.869112633824
1753292721,119,,Aggregated,1004.200000,0.000000,59,66,72,77,120,220,390,640,790,860,860,87827,0,51,62.55491199298421,34.72637500090059,1105.8702080044895,9769.405171530396
1753292722,120,GET,Metadata Request,0.900000,0.000000,210,210,210,210,290,290,290,290,290,290,290,118,0,160.0,171.69298658422954,127.92400000034831,871.4484579977579,505.0
1753292722,120,GET,Tile Request,1003.300000,0.000000,60,67,73,78,120,240,530,680,800,860,860,87709,0,51,62.40808221722842,34.72637500090059,1105.8702080044895,9781.869112633824
1753292722,120,,Aggregated,1004.200000,0.000000,60,67,73,79,120,240,530,680,800,860,860,87827,0,51,62.55491199298421,34.72637500090059,1105.8702080044895,9769.405171530396
1753292723,121,GET,Metadata Request,0.900000,0.000000,210,210,220,220,290,290,290,290,290,290,290,119,0,160.0,172.0754495793034,127.92400000034831,871.4484579977579,505.0
1753292723,121,GET,Tile Request,984.700000,0.000000,60,67,73,78,120,230,440,660,800,860,860,88660,0,51,62.52440074060469,34.72637500090059,1105.8702080044895,9777.72490412813
1753292723,121,,Aggregated,985.600000,0.000000,60,67,73,78,120,230,440,660,800,860,860,88779,0,51,62.67124374189781,34.72637500090059,1105.8702080044895,9765.295678031967
1753292724,122,GET,Metadata Request,0.900000,0.000000,210,210,220,220,220,290,290,290,290,290,290,122,0,160.0,172.6985686552519,127.92400000034831,871.4484579977579,505.0
1753292724,122,GET,Tile Request,995.900000,0.000000,61,67,73,77,110,220,380,640,790,860,860,91733,0,51,62.70909172100366,34.72637500090059,1105.8702080044895,9786.655805435339
1753292724,122,,Aggregated,996.700000,0.000000,61,67,73,77,110,220,380,640,790,860,860,91855,0,51,62.85517757573094,34.72637500090059,1105.8702080044895,9774.328093190354
1753292725,123,GET,Metadata Request,0.900000,0.000000,210,210,220,220,290,290,290,290,290,290,290,122,0,160.0,172.6985686552519,127.92400000034831,871.4484579977579,505.0
1753292725,123,GET,Tile Request,995.900000,0.000000,61,67,73,77,110,230,380,670,800,860,860,91733,0,51,62.70909172100366,34.72637500090059,1105.8702080044895,9786.655805435339
1753292725,123,,Aggregated,996.700000,0.000000,61,67,73,77,110,230,380,670,800,860,860,91855,0,51,62.85517757573094,34.72637500090059,1105.8702080044895,9774.328093190354
1753292726,124,GET,Metadata Request,0.900000,0.000000,210,210,220,220,290,290,290,290,290,290,290,123,0,160.0,172.58198612144338,127.92400000034831,871.4484579977579,505.0
1753292726,124,GET,Tile Request,1033.500000,0.000000,60,67,73,77,100,220,350,640,800,860,860,92782,0,51,62.78405882234413,34.72637500090059,1105.8702080044895,9785.410478325537
1753292726,124,,Aggregated,1034.400000,0.000000,60,67,73,77,100,220,350,640,800,860,860,92905,0,51,62.929423927104764,34.72637500090059,1105.8702080044895,9773.12383617674
1753292727,125,GET,Metadata Request,1.000000,0.000000,210,210,220,220,220,290,290,290,290,290,290,125,0,160.0,172.80176367942477,127.92400000034831,871.4484579977579,505.0
1753292727,125,GET,Tile Request,1109.600000,0.000000,60,66,72,76,99,180,300,570,760,810,860,96133,0,51,62.943910746876355,34.72637500090059,1105.8702080044895,9797.318933144707
1753292727,125,,Aggregated,1110.600000,0.000000,60,66,72,76,100,180,300,570,760,810,860,96258,0,51,63.08657142564141,34.72637500090059,1105.8702080044895,9785.251989445032
1753292728,126,GET,Metadata Request,1.000000,0.000000,210,210,210,220,220,220,220,220,220,220,220,125,0,160.0,172.80176367942477,127.92400000034831,871.4484579977579,505.0
1753292728,126,GET,Tile Request,1109.600000,0.000000,59,66,71,75,94,150,240,310,760,810,860,96133,0,51,62.943910746876355,34.72637500090059,1105.8702080044895,9797.318933144707
1753292728,126,,Aggregated,1110.600000,0.000000,59,66,71,75,95,150,240,310,760,810,860,96258,0,51,63.08657142564141,34.72637500090059,1105.8702080044895,9785.251989445032
1753292730,127,GET,Metadata Request,1.000000,0.000000,210,210,220,220,220,220,220,220,220,220,220,125,0,160.0,172.80176367942477,127.92400000034831,871.4484579977579,505.0
1753292730,127,GET,Tile Request,1319.900000,0.000000,59,65,71,75,93,140,210,290,410,610,610,97283,0,51,62.960508699828786,34.72637500090059,1105.8702080044895,9794.583380446738
1753292730,127,,Aggregated,1320.900000,0.000000,59,65,71,75,93,140,210,290,410,610,610,97408,0,51,63.10146382540828,34.72637500090059,1105.8702080044895,9782.662409658344
1753292731,128,GET,Metadata Request,1.000000,0.000000,200,210,210,220,220,220,220,220,220,220,220,127,0,160.0,172.62434121994733,127.92400000034831,871.4484579977579,505.0
1753292731,128,GET,Tile Request,1359.700000,0.000000,58,64,70,74,92,130,190,240,390,610,610,100842,0,51,62.95424761131816,34.72637500090059,1105.8702080044895,9793.009857004026
1753292731,128,,Aggregated,1360.700000,0.000000,58,64,70,74,92,130,190,240,390,610,610,100969,0,51,63.0921919495635,34.72637500090059,1105.8702080044895,9781.32728857372
1753292732,129,GET,Metadata Request,1.000000,0.000000,170,200,210,210,220,220,220,220,220,220,220,127,0,160.0,172.62434121994733,127.92400000034831,871.4484579977579,505.0
1753292732,129,GET,Tile Request,1359.700000,0.000000,58,64,70,74,92,130,190,240,390,610,610,100842,0,51,62.95424761131816,34.72637500090059,1105.8702080044895,9793.009857004026
1753292732,129,,Aggregated,1360.700000,0.000000,58,64,70,74,92,130,190,240,390,610,610,100969,0,51,63.0921919495635,34.72637500090059,1105.8702080044895,9781.32728857372
1753292733,130,GET,Metadata Request,1.000000,0.000000,170,170,210,210,220,220,220,220,220,220,220,128,0,160.0,172.62494857760657,127.92400000034831,871.4484579977579,505.0
1753292733,130,GET,Tile Request,1450.500000,0.000000,57,63,68,73,90,120,160,190,400,610,610,102049,0,51,62.93953883394736,34.72637500090059,1105.8702080044895,9789.677909631648
1753292733,130,,Aggregated,1451.500000,0.000000,57,63,68,73,90,120,160,190,400,610,610,102177,0,51,63.076944829887616,34.72637500090059,1105.8702080044895,9778.046732630632
1753292734,131,GET,Metadata Request,1.000000,0.000000,170,180,200,200,210,210,210,210,210,210,210,130,0,160.0,172.8901548225482,127.92400000034831,871.4484579977579,505.0
1753292734,131,GET,Tile Request,1474.900000,0.000000,57,62,67,72,89,120,150,180,360,610,610,105684,0,52,62.93368367520628,34.72637500090059,1105.8702080044895,9789.88062526021
1753292734,131,,Aggregated,1475.900000,0.000000,57,62,67,72,89,120,150,180,360,610,610,105814,0,52,63.06877299466452,34.72637500090059,1105.8702080044895,9778.473491220444
1753292735,132,GET,Metadata Request,1.000000,0.000000,170,180,200,200,210,210,210,210,210,210,210,130,0,160.0,172.8901548225482,127.92400000034831,871.4484579977579,505.0
1753292735,132,GET,Tile Request,1474.900000,0.000000,57,62,67,72,89,120,150,180,360,610,610,105684,0,52,62.93368367520628,34.72637500090059,1105.8702080044895,9789.88062526021
1753292735,132,,Aggregated,1475.900000,0.000000,57,62,67,72,89,120,150,180,360,610,610,105814,0,52,63.06877299466452,34.72637500090059,1105.8702080044895,9778.473491220444
1753292736,133,GET,Metadata Request,1.000000,0.000000,170,180,200,200,210,210,210,210,210,210,210,131,0,160.0,172.82376719031302,127.92400000034831,871.4484579977579,505.0
1753292736,133,GET,Tile Request,1524.600000,0.000000,56,61,66,71,90,120,150,170,350,610,610,106857,0,52,62.97112133735178,34.72637500090059,1105.8702080044895,9790.739951524
1753292736,133,,Aggregated,1525.600000,0.000000,56,61,66,71,90,120,150,170,350,610,610,106988,0,52,63.1056289139654,34.72637500090059,1105.8702080044895,9779.370153662094
1753292737,134,GET,Metadata Request,1.000000,0.000000,180,180,190,190,200,200,200,200,200,200,200,133,0,160.0,172.9963731422891,127.92400000034831,871.4484579977579,505.0
1753292737,134,GET,Tile Request,1546.200000,0.000000,56,61,66,70,89,120,150,170,370,610,610,110476,0,52,63.070833741286314,34.72637500090059,1105.8702080044895,9782.37107607082
1753292737,134,,Aggregated,1547.200000,0.000000,56,61,66,70,89,120,150,170,370,610,610,110609,0,52,63.203011925162244,34.72637500090059,1105.8702080044895,9771.21565152926
1753292738,135,GET,Metadata Request,1.000000,0.000000,180,180,190,190,200,200,200,200,200,200,200,133,0,160.0,172.9963731422891,127.92400000034831,871.4484579977579,505.0
1753292738,135,GET,Tile Request,1546.200000,0.000000,56,61,66,70,89,120,150,170,370,610,610,110476,0,52,63.070833741286314,34.72637500090059,1105.8702080044895,9782.37107607082
1753292738,135,,Aggregated,1547.200000,0.000000,56,61,66,70,89,120,150,170,370,610,610,110609,0,52,63.203011925162244,34.72637500090059,1105.8702080044895,9771.21565152926
1753292739,136,GET,Metadata Request,1.000000,0.000000,180,180,190,190,200,200,200,200,200,200,200,134,0,160.0,172.94340985017018,127.92400000034831,871.4484579977579,505.0
1753292739,136,GET,Tile Request,1586.300000,0.000000,56,61,65,69,88,120,150,160,360,460,500,111733,0,52,63.06649809654282,34.72637500090059,1105.8702080044895,9785.683012180823
1753292739,136,,Aggregated,1587.300000,0.000000,56,61,65,69,89,120,150,170,360,460,500,111867,0,52,63.19811426730797,34.72637500090059,1105.8702080044895,9774.566136572894
1753292740,137,GET,Metadata Request,1.000000,0.000000,180,180,190,190,200,200,200,200,200,200,200,136,0,160.0,172.85305485968232,127.92400000034831,871.4484579977579,505.0
1753292740,137,GET,Tile Request,1613.100000,0.000000,56,61,65,69,90,120,150,160,350,500,530,115549,0,52,63.074605916694686,34.72637500090059,1105.8702080044895,9783.374291426147
1753292740,137,,Aggregated,1614.100000,0.000000,56,61,65,69,90,120,150,160,350,500,530,115685,0,52,63.20366213881722,34.72637500090059,1105.8702080044895,9772.466577343648
1753292741,138,GET,Metadata Request,1.000000,0.000000,170,180,190,190,200,200,200,200,200,200,200,136,0,160.0,172.85305485968232,127.92400000034831,871.4484579977579,505.0
1753292741,138,GET,Tile Request,1613.100000,0.000000,56,61,65,69,90,120,150,160,350,500,530,115549,0,52,63.074605916694686,34.72637500090059,1105.8702080044895,9783.374291426147
1753292741,138,,Aggregated,1614.100000,0.000000,56,61,65,69,90,120,150,160,350,500,530,115685,0,52,63.20366213881722,34.72637500090059,1105.8702080044895,9772.466577343648
1753292742,139,GET,Metadata Request,1.000000,0.000000,170,170,180,180,190,190,190,190,190,190,190,136,0,160.0,172.85305485968232,127.92400000034831,871.4484579977579,505.0
1753292742,139,GET,Tile Request,1624.200000,0.000000,56,61,65,69,91,120,150,160,360,500,530,116792,0,52,63.09562507328561,34.72637500090059,1105.8702080044895,9787.605169874649
1753292742,139,,Aggregated,1625.200000,0.000000,56,61,65,69,91,120,150,160,360,500,530,116928,0,52,63.22328491909627,34.72637500090059,1105.8702080044895,9776.808488984674
1753292743,140,GET,Metadata Request,1.000000,0.000000,170,170,180,190,190,190,190,190,190,190,190,139,0,160.0,172.95500780510207,127.92400000034831,871.4484579977579,505.0
1753292743,140,GET,Tile Request,1635.600000,0.000000,57,62,66,69,91,120,150,160,360,500,530,120545,0,52,63.18387226085911,34.72637500090059,1105.8702080044895,9778.639785972044
1753292743,140,,Aggregated,1636.600000,0.000000,57,62,66,69,91,120,150,160,360,500,530,120684,0,52,63.31030317001566,34.72637500090059,1105.8702080044895,9767.958702064896
1753292744,141,GET,Metadata Request,1.000000,0.000000,170,180,190,190,190,190,190,190,190,190,190,139,0,160.0,172.95500780510207,127.92400000034831,871.4484579977579,505.0
1753292744,141,GET,Tile Request,1635.600000,0.000000,57,62,66,69,91,120,150,160,360,500,530,120545,0,52,63.18387226085911,34.72637500090059,1105.8702080044895,9778.639785972044
1753292744,141,,Aggregated,1636.600000,0.000000,57,62,66,69,91,120,150,160,360,500,530,120684,0,52,63.31030317001566,34.72637500090059,1105.8702080044895,9767.958702064896
1753292745,142,GET,Metadata Request,1.000000,0.000000,170,170,180,180,190,190,190,190,190,190,190,140,0,160.0,173.0125006065334,127.92400000034831,871.4484579977579,505.0
1753292745,142,GET,Tile Request,1639.300000,0.000000,57,62,66,70,93,130,150,160,380,510,530,121802,0,52,63.221787699216975,34.72637500090059,1105.8702080044895,9777.195144578907
1753292745,142,,Aggregated,1640.300000,0.000000,57,62,66,70,93,130,150,160,380,510,530,121942,0,52,63.347836966959214,34.72637500090059,1105.8702080044895,9766.549859769399
1753292746,143,GET,Metadata Request,1.000000,0.000000,170,170,180,180,190,190,190,190,190,190,190,142,0,160.0,173.06330165434113,127.92400000034831,871.4484579977579,505.0
1753292746,143,GET,Tile Request,1642.500000,0.000000,57,62,67,70,94,130,150,160,390,510,530,125615,0,53,63.35045033026114,34.72637500090059,1105.8702080044895,9784.743708951957
1753292746,143,,Aggregated,1643.500000,0.000000,57,62,67,70,94,130,150,160,390,510,530,125757,0,53,63.47433389052434,34.72637500090059,1105.8702080044895,9774.265376877629
1753292747,144,GET,Metadata Request,1.000000,0.000000,170,180,180,180,190,190,190,190,190,190,190,142,0,160.0,173.06330165434113,127.92400000034831,871.4484579977579,505.0
1753292747,144,GET,Tile Request,1642.500000,0.000000,57,62,67,70,94,130,150,160,390,510,530,125615,0,53,63.35045033026114,34.72637500090059,1105.8702080044895,9784.743708951957
1753292747,144,,Aggregated,1643.500000,0.000000,57,62,67,70,94,130,150,160,390,510,530,125757,0,53,63.47433389052434,34.72637500090059,1105.8702080044895,9774.265376877629
1753292748,145,GET,Metadata Request,1.000000,0.000000,170,180,180,180,190,190,190,190,190,190,190,143,0,160.0,173.09418678261508,127.92400000034831,871.4484579977579,505.0
1753292748,145,GET,Tile Request,1670.300000,0.000000,57,62,67,71,94,130,150,160,330,510,530,126928,0,53,63.35804214317315,34.72637500090059,1105.8702080044895,9782.770192550108
1753292748,145,,Aggregated,1671.300000,0.000000,57,62,67,71,94,130,150,160,330,510,530,127071,0,53,63.48153427500056,34.72637500090059,1105.8702080044895,9772.32940639485
1753292749,146,GET,Metadata Request,1.000000,0.000000,180,180,180,190,200,200,200,200,200,200,200,146,0,160.0,173.2406997870796,127.92400000034831,871.4484579977579,505.0
1753292749,146,GET,Tile Request,1694.600000,0.000000,58,63,67,71,94,120,150,160,380,510,530,130880,0,53,63.43713104888282,34.72637500090059,1105.8702080044895,9781.316350855746
1753292749,146,,Aggregated,1695.700000,0.000000,58,63,67,71,94,120,150,160,380,510,530,131026,0,53,63.55948326169385,34.72637500090059,1105.8702080044895,9770.979912383802
1753292750,147,GET,Metadata Request,1.000000,0.000000,180,180,180,190,200,200,200,200,200,200,200,146,0,160.0,173.2406997870796,127.92400000034831,871.4484579977579,505.0
1753292750,147,GET,Tile Request,1694.600000,0.000000,58,63,67,71,94,120,150,160,380,510,530,130880,0,53,63.43713104888282,34.72637500090059,1105.8702080044895,9781.316350855746
1753292750,147,,Aggregated,1695.700000,0.000000,58,63,67,71,94,120,150,160,380,510,530,131026,0,53,63.55948326169385,34.72637500090059,1105.8702080044895,9770.979912383802
1753292751,148,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,147,0,160.0,173.22029395177043,127.92400000034831,871.4484579977579,505.0
1753292751,148,GET,Tile Request,1695.700000,0.000000,59,64,69,73,96,130,150,160,390,510,530,132060,0,53,63.53741364524296,34.72637500090059,1105.8702080044895,9781.42576101772
1753292751,148,,Aggregated,1696.700000,0.000000,59,64,69,73,96,130,150,170,390,510,530,132207,0,53,63.659369240673314,34.72637500090059,1105.8702080044895,9771.111370804874
1753292752,149,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,149,0,160.0,173.22648854974278,127.92400000034831,871.4484579977579,505.0
1753292752,149,GET,Tile Request,1700.100000,0.000000,60,66,71,76,100,130,160,170,370,510,530,135709,0,53,63.84082216602294,34.72637500090059,1105.8702080044895,9787.442070901709
1753292752,149,,Aggregated,1701.100000,0.000000,60,66,71,76,100,130,160,170,370,510,530,135858,0,53,63.960789074789275,34.72637500090059,1105.8702080044895,9777.261707076506
1753292753,150,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,149,0,160.0,173.22648854974278,127.92400000034831,871.4484579977579,505.0
1753292753,150,GET,Tile Request,1700.100000,0.000000,60,66,71,76,100,130,160,170,370,510,530,135709,0,53,63.84082216602294,34.72637500090059,1105.8702080044895,9787.442070901709
1753292753,150,,Aggregated,1701.100000,0.000000,60,66,71,76,100,130,160,170,370,510,530,135858,0,53,63.960789074789275,34.72637500090059,1105.8702080044895,9777.261707076506
1753292754,151,GET,Metadata Request,1.000000,0.000000,170,180,180,180,200,200,200,200,200,200,200,149,0,160.0,173.22648854974278,127.92400000034831,871.4484579977579,505.0
1753292754,151,GET,Tile Request,1666.000000,0.000000,60,66,72,77,100,130,150,170,380,500,530,137068,0,53,63.85006385876291,34.72637500090059,1105.8702080044895,9788.450637639711
1753292754,151,,Aggregated,1667.000000,0.000000,60,66,72,77,100,130,150,170,380,500,530,137217,0,53,63.96883257750008,34.72637500090059,1105.8702080044895,9778.370005174285
1753292755,152,GET,Metadata Request,1.000000,0.000000,180,180,190,200,200,200,200,200,200,200,200,151,0,160.0,173.54078671464384,127.92400000034831,871.4484579977579,505.0
1753292755,152,GET,Tile Request,1696.200000,0.000000,60,66,72,77,100,130,150,170,360,500,530,141048,0,53,63.95648415189952,34.72637500090059,1105.8702080044895,9780.945167602518
1753292755,152,,Aggregated,1697.200000,0.000000,60,67,72,77,100,130,150,170,360,500,530,141199,0,53,64.07367499381041,34.72637500090059,1105.8702080044895,9771.025354287212
1753292756,153,GET,Metadata Request,1.000000,0.000000,180,190,200,200,200,200,200,200,200,200,200,151,0,160.0,173.54078671464384,127.92400000034831,871.4484579977579,505.0
1753292756,153,GET,Tile Request,1696.200000,0.000000,60,66,72,77,100,130,150,170,360,500,530,141048,0,53,63.95648415189952,34.72637500090059,1105.8702080044895,9780.945167602518
1753292756,153,,Aggregated,1697.200000,0.000000,60,67,72,77,100,130,150,170,360,500,530,141199,0,53,64.07367499381041,34.72637500090059,1105.8702080044895,9771.025354287212
1753292757,154,GET,Metadata Request,1.000000,0.000000,180,190,190,190,200,200,200,200,200,200,200,152,0,160.0,173.64897918363758,127.92400000034831,871.4484579977579,505.0
1753292757,154,GET,Tile Request,1710.000000,0.000000,61,68,73,78,100,130,150,170,330,470,530,142315,0,54,64.02547592086651,34.72637500090059,1105.8702080044895,9777.917795032146
1753292757,154,,Aggregated,1711.000000,0.000000,61,68,73,78,100,130,150,170,330,470,530,142467,0,54,64.14243474288102,34.72637500090059,1105.8702080044895,9768.024391613497
1753292758,155,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,154,0,170.0,174.5898019669932,127.92400000034831,871.4484579977579,505.0
1753292758,155,GET,Tile Request,1706.300000,0.000000,62,69,75,80,110,130,150,170,370,640,700,146157,0,54,64.32552607720646,34.72637500090059,1105.8702080044895,9780.430085456052
1753292758,155,,Aggregated,1707.300000,0.000000,62,69,75,80,110,130,160,170,370,640,700,146311,0,54,64.4415850098023,34.72637500090059,1105.8702080044895,9770.66720889065
1753292759,156,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,154,0,170.0,174.5898019669932,127.92400000034831,871.4484579977579,505.0
1753292759,156,GET,Tile Request,1706.300000,0.000000,62,69,75,80,110,130,150,170,370,640,700,146157,0,54,64.32552607720646,34.72637500090059,1105.8702080044895,9780.430085456052
1753292759,156,,Aggregated,1707.300000,0.000000,62,69,75,80,110,130,160,170,370,640,700,146311,0,54,64.4415850098023,34.72637500090059,1105.8702080044895,9770.66720889065
1753292760,157,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,155,0,170.0,174.5927965220612,127.92400000034831,871.4484579977579,505.0
1753292760,157,GET,Tile Request,1679.600000,0.000000,63,70,76,81,110,130,160,170,410,640,700,147479,0,54,64.38293066865377,34.72637500090059,1105.8702080044895,9778.276805511294
1753292760,157,,Aggregated,1680.600000,0.000000,63,70,76,81,110,130,160,170,400,640,700,147634,0,54,64.49863930763449,34.72637500090059,1105.8702080044895,9768.540851023477
1753292761,158,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,157,0,170.0,174.64236705049547,127.92400000034831,871.4484579977579,505.0
1753292761,158,GET,Tile Request,1696.100000,0.000000,63,70,76,81,100,130,150,170,410,640,700,151473,0,54,64.54183610680083,34.72637500090059,1105.8702080044895,9780.855723462268
1753292761,158,,Aggregated,1697.100000,0.000000,63,70,76,81,100,130,150,170,410,640,700,151630,0,54,64.65583586514788,34.72637500090059,1105.8702080044895,9771.251361867704
1753292762,159,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,157,0,170.0,174.64236705049547,127.92400000034831,871.4484579977579,505.0
1753292762,159,GET,Tile Request,1696.100000,0.000000,63,70,76,81,100,130,150,170,410,640,700,151473,0,54,64.54183610680083,34.72637500090059,1105.8702080044895,9780.855723462268
1753292762,159,,Aggregated,1697.100000,0.000000,63,70,76,81,100,130,150,170,410,640,700,151630,0,54,64.65583586514788,34.72637500090059,1105.8702080044895,9771.251361867704
1753292763,160,GET,Metadata Request,1.000000,0.000000,190,200,210,210,280,280,280,280,280,280,280,158,0,170.0,174.74021230331738,127.92400000034831,871.4484579977579,505.0
1753292763,160,GET,Tile Request,1746.900000,0.000000,63,70,76,81,100,130,150,170,440,640,700,152660,0,54,64.65798614229995,34.72637500090059,1105.8702080044895,9777.921649417005
1753292763,160,,Aggregated,1747.900000,0.000000,63,70,76,81,100,130,150,170,440,640,700,152818,0,54,64.77180121469615,34.72637500090059,1105.8702080044895,9768.334286536927
1753292764,160,GET,Metadata Request,1.000000,0.000000,190,190,210,210,280,280,280,280,280,280,280,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292764,160,GET,Tile Request,1742.400000,0.000000,63,70,76,82,110,130,160,200,470,640,700,156466,0,54,64.96418604918983,34.72637500090059,1105.8702080044895,9779.00938862117
1753292764,160,,Aggregated,1743.400000,0.000000,63,70,76,82,110,130,160,200,470,640,700,156626,0,54,65.07648815117835,34.72637500090059,1105.8702080044895,9769.535600730402
1753292765,160,GET,Metadata Request,1.000000,0.000000,190,190,190,190,280,280,280,280,280,280,280,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292765,160,GET,Tile Request,1742.400000,0.000000,63,70,76,82,110,130,160,200,470,640,700,156466,0,54,64.96418604918983,34.72637500090059,1105.8702080044895,9779.00938862117
1753292765,160,,Aggregated,1743.400000,0.000000,63,70,76,82,110,130,160,200,470,640,700,156626,0,54,65.07648815117835,34.72637500090059,1105.8702080044895,9769.535600730402
1753292766,160,GET,Metadata Request,1.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292766,160,GET,Tile Request,1704.600000,0.000000,64,71,78,83,110,130,170,260,510,700,840,157738,0,54,65.08305048876309,34.72637500090059,1105.8702080044895,9782.04546146141
1753292766,160,,Aggregated,1705.600000,0.000000,64,71,78,83,110,130,170,260,510,700,840,157898,0,54,65.19432745690531,34.72637500090059,1105.8702080044895,9772.644916338395
1753292767,160,GET,Metadata Request,0.900000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292767,160,GET,Tile Request,1705.500000,0.000000,64,71,78,83,110,130,180,290,600,830,840,161650,0,55,65.35996680868135,34.72637500090059,1105.8702080044895,9779.569687596659
1753292767,160,,Aggregated,1706.400000,0.000000,64,71,78,83,110,130,180,290,600,830,840,161810,0,55,65.46827967009,34.72637500090059,1105.8702080044895,9770.398862863853
1753292768,160,GET,Metadata Request,0.900000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292768,160,GET,Tile Request,1705.500000,0.000000,64,71,78,83,110,130,180,290,600,830,840,161650,0,55,65.35996680868135,34.72637500090059,1105.8702080044895,9779.569687596659
1753292768,160,,Aggregated,1706.400000,0.000000,64,71,78,83,110,130,180,290,600,830,840,161810,0,55,65.46827967009,34.72637500090059,1105.8702080044895,9770.398862863853
1753292769,160,GET,Metadata Request,0.700000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292769,160,GET,Tile Request,1707.900000,0.000000,63,71,77,83,110,130,180,300,600,830,840,163022,0,55,65.41349972312425,34.72637500090059,1105.8702080044895,9778.370661628493
1753292769,160,,Aggregated,1708.600000,0.000000,63,71,77,83,110,130,180,300,600,830,840,163182,0,55,65.5208494236931,34.72637500090059,1105.8702080044895,9769.278118910173
1753292770,160,GET,Metadata Request,0.600000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292770,160,GET,Tile Request,1732.700000,0.000000,64,72,79,84,110,130,180,290,590,830,840,166961,0,55,65.64016167350644,34.72637500090059,1105.8702080044895,9777.532381813717
1753292770,160,,Aggregated,1733.300000,0.000000,64,72,79,84,110,130,180,290,590,830,840,167121,0,55,65.7447641646725,34.72637500090059,1105.8702080044895,9768.654950604652
1753292771,160,GET,Metadata Request,0.600000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292771,160,GET,Tile Request,1732.700000,0.000000,64,72,79,84,110,130,180,290,590,830,840,166961,0,55,65.64016167350644,34.72637500090059,1105.8702080044895,9777.532381813717
1753292771,160,,Aggregated,1733.300000,0.000000,64,72,79,84,110,130,180,290,590,830,840,167121,0,55,65.7447641646725,34.72637500090059,1105.8702080044895,9768.654950604652
1753292772,160,GET,Metadata Request,0.400000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292772,160,GET,Tile Request,1727.100000,0.000000,65,72,79,85,110,130,180,270,600,830,840,168222,0,55,65.72405568361522,34.72637500090059,1105.8702080044895,9778.81393634602
1753292772,160,,Aggregated,1727.500000,0.000000,65,72,79,85,110,130,180,270,600,830,840,168382,0,55,65.82779509688116,34.72637500090059,1105.8702080044895,9770.00176978537
1753292773,160,GET,Metadata Request,0.300000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292773,160,GET,Tile Request,1719.000000,0.000000,65,73,79,84,110,130,170,260,600,830,840,172158,0,55,65.9768805581675,34.72637500090059,1105.8702080044895,9781.045365303966
1753292773,160,,Aggregated,1719.300000,0.000000,65,73,79,84,110,130,170,260,600,830,840,172318,0,55,66.078015656675,34.72637500090059,1105.8702080044895,9772.432409846911
1753292774,160,GET,Metadata Request,0.300000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292774,160,GET,Tile Request,1719.000000,0.000000,65,73,79,84,110,130,170,260,600,830,840,172158,0,55,65.9768805581675,34.72637500090059,1105.8702080044895,9781.045365303966
1753292774,160,,Aggregated,1719.300000,0.000000,65,73,79,84,110,130,170,260,600,830,840,172318,0,55,66.078015656675,34.72637500090059,1105.8702080044895,9772.432409846911
1753292775,160,GET,Metadata Request,0.100000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292775,160,GET,Tile Request,1735.100000,0.000000,66,73,79,84,110,130,170,230,600,830,840,173472,0,55,66.06487742888699,34.72637500090059,1105.8702080044895,9782.874659887475
1753292775,160,,Aggregated,1735.200000,0.000000,66,73,79,84,110,130,170,230,600,830,840,173632,0,55,66.16516607617147,34.72637500090059,1105.8702080044895,9774.325199272023
1753292776,160,GET,Metadata Request,0.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292776,160,GET,Tile Request,1744.600000,0.000000,66,73,79,84,110,130,170,210,580,760,830,177392,0,56,66.27602112691672,34.72637500090059,1105.8702080044895,9777.248782357716
1753292776,160,,Aggregated,1744.600000,0.000000,66,73,79,84,110,130,170,210,580,760,830,177552,0,56,66.37390532655184,34.72637500090059,1105.8702080044895,9768.893146796432
1753292777,160,GET,Metadata Request,0.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292777,160,GET,Tile Request,1744.600000,0.000000,66,73,79,84,110,130,170,210,580,760,830,177392,0,56,66.27602112691672,34.72637500090059,1105.8702080044895,9777.248782357716
1753292777,160,,Aggregated,1744.600000,0.000000,66,73,79,84,110,130,170,210,580,760,830,177552,0,56,66.37390532655184,34.72637500090059,1105.8702080044895,9768.893146796432
1753292778,160,GET,Metadata Request,0.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292778,160,GET,Tile Request,1729.300000,0.000000,66,72,79,84,110,130,160,200,500,660,680,180787,0,56,66.38126946946961,34.72637500090059,1105.8702080044895,9776.459806291381
1753292778,160,,Aggregated,1729.300000,0.000000,66,72,79,84,110,130,160,200,500,660,680,180947,0,56,66.47722406213381,34.72637500090059,1105.8702080044895,9768.261640148772
1753292779,160,GET,Metadata Request,0.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292779,160,GET,Tile Request,1759.000000,0.000000,65,72,79,84,110,130,160,200,530,670,680,182834,0,56,66.44966386544132,34.72637500090059,1105.8702080044895,9776.308279641642
1753292779,160,,Aggregated,1759.000000,0.000000,65,72,79,84,110,130,160,200,530,670,680,182994,0,56,66.54448529442509,34.72637500090059,1105.8702080044895,9768.201951976567
1753292780,160,GET,Metadata Request,0.000000,0.000000,190,190,190,190,190,190,190,190,190,190,190,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292780,160,GET,Tile Request,1759.000000,0.000000,65,72,79,84,110,130,160,200,530,670,680,182834,0,56,66.44966386544132,34.72637500090059,1105.8702080044895,9776.308279641642
1753292780,160,,Aggregated,1759.000000,0.000000,65,72,79,84,110,130,160,200,530,670,680,182994,0,56,66.54448529442509,34.72637500090059,1105.8702080044895,9768.201951976567
1753292781,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292781,160,GET,Tile Request,1752.100000,0.000000,64,71,76,81,110,130,160,200,510,670,680,187216,0,56,66.47780162901009,34.72637500090059,1105.8702080044895,9777.247975600376
1753292781,160,,Aggregated,1752.100000,0.000000,64,71,76,81,110,130,160,200,510,670,680,187376,0,56,66.57038152469194,34.72637500090059,1105.8702080044895,9769.33042118521
1753292782,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292782,160,GET,Tile Request,1764.900000,0.000000,63,70,76,80,100,130,160,200,500,670,680,188675,0,56,66.4788893345844,34.72637500090059,1105.8702080044895,9778.797196236916
1753292782,160,,Aggregated,1764.900000,0.000000,63,70,76,80,100,130,160,200,500,670,680,188835,0,56,66.57075300657525,34.72637500090059,1105.8702080044895,9770.939502740488
1753292783,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292783,160,GET,Tile Request,1764.900000,0.000000,63,70,76,80,100,130,160,200,500,670,680,188675,0,56,66.4788893345844,34.72637500090059,1105.8702080044895,9778.797196236916
1753292783,160,,Aggregated,1764.900000,0.000000,63,70,76,80,100,130,160,200,500,670,680,188835,0,56,66.57075300657525,34.72637500090059,1105.8702080044895,9770.939502740488
1753292784,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292784,160,GET,Tile Request,1832.700000,0.000000,62,69,75,80,100,130,160,230,510,670,770,192502,0,56,66.68178722367999,34.72637500090059,1105.8702080044895,9778.252506467465
1753292784,160,,Aggregated,1832.700000,0.000000,62,69,75,80,100,130,160,230,510,670,770,192662,0,56,66.7716576331958,34.72637500090059,1105.8702080044895,9770.551348994612
1753292785,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292785,160,GET,Tile Request,1846.000000,0.000000,62,69,74,80,100,130,170,250,530,670,770,193725,0,56,66.77632805183072,34.72637500090059,1105.8702080044895,9775.883190089044
1753292785,160,,Aggregated,1846.000000,0.000000,62,69,74,80,100,130,170,250,530,670,770,193885,0,56,66.86555355305893,34.72637500090059,1105.8702080044895,9768.23256569616
1753292786,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292786,160,GET,Tile Request,1846.000000,0.000000,62,69,74,80,100,130,170,250,530,670,770,193725,0,56,66.77632805183072,34.72637500090059,1105.8702080044895,9775.883190089044
1753292786,160,,Aggregated,1846.000000,0.000000,62,69,74,80,100,130,170,250,530,670,770,193885,0,56,66.86555355305893,34.72637500090059,1105.8702080044895,9768.23256569616
1753292787,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292787,160,GET,Tile Request,1785.900000,0.000000,62,69,75,80,100,130,180,260,530,670,770,197712,0,56,66.96008246055239,34.72637500090059,1105.8702080044895,9779.421709355021
1753292787,160,,Aggregated,1785.900000,0.000000,62,69,75,80,100,130,180,260,530,670,770,197872,0,56,67.04736153793692,34.72637500090059,1105.8702080044895,9771.92237911377
1753292788,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292788,160,GET,Tile Request,1792.800000,0.000000,62,69,74,80,100,130,180,260,530,670,770,199076,0,56,67.00147058590036,34.72637500090059,1105.8702080044895,9780.743168438185
1753292788,160,,Aggregated,1792.800000,0.000000,62,69,74,80,100,130,180,260,530,670,770,199236,0,56,67.08811889996097,34.72637500090059,1105.8702080044895,9773.294118532795
1753292789,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292789,160,GET,Tile Request,1792.800000,0.000000,62,69,74,80,100,130,180,260,530,670,770,199076,0,56,67.00147058590036,34.72637500090059,1105.8702080044895,9780.743168438185
1753292789,160,,Aggregated,1792.800000,0.000000,62,69,74,80,100,130,180,260,530,670,770,199236,0,56,67.08811889996097,34.72637500090059,1105.8702080044895,9773.294118532795
1753292790,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292790,160,GET,Tile Request,1803.700000,0.000000,63,69,74,78,100,130,180,250,510,640,770,203371,0,57,67.02614079172007,34.72637500090059,1105.8702080044895,9778.284986551671
1753292790,160,,Aggregated,1803.700000,0.000000,63,69,74,78,100,130,180,250,510,640,770,203531,0,57,67.11094122146909,34.72637500090059,1105.8702080044895,9770.99506217726
1753292791,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292791,160,GET,Tile Request,1818.400000,0.000000,63,69,74,78,99,130,170,240,500,640,770,204787,0,57,67.04133365272243,34.72637500090059,1105.8702080044895,9780.851499362752
1753292791,160,,Aggregated,1818.400000,0.000000,63,69,74,78,99,130,170,240,500,640,770,204947,0,57,67.12553632663074,34.72637500090059,1105.8702080044895,9773.60993817914
1753292792,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292792,160,GET,Tile Request,1818.400000,0.000000,63,69,74,78,99,130,170,240,500,640,770,204787,0,57,67.04133365272243,34.72637500090059,1105.8702080044895,9780.851499362752
1753292792,160,,Aggregated,1818.400000,0.000000,63,69,74,78,99,130,170,240,500,640,770,204947,0,57,67.12553632663074,34.72637500090059,1105.8702080044895,9773.60993817914
1753292793,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292793,160,GET,Tile Request,1803.700000,0.000000,64,70,75,80,100,130,180,230,520,740,770,208872,0,57,67.1431827446237,34.72637500090059,1105.8702080044895,9781.805330537363
1753292793,160,,Aggregated,1803.700000,0.000000,64,70,75,80,100,130,180,230,520,740,770,209032,0,57,67.22566193228293,34.72637500090059,1105.8702080044895,9774.704557196985
1753292794,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292794,160,GET,Tile Request,1818.900000,0.000000,64,70,75,80,100,130,170,210,520,640,740,210230,0,57,67.18038713674106,34.72637500090059,1105.8702080044895,9783.163164153546
1753292794,160,,Aggregated,1818.900000,0.000000,64,70,75,80,100,130,170,210,520,640,740,210390,0,57,67.26230565402821,34.72637500090059,1105.8702080044895,9776.107191406436
1753292795,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292795,160,GET,Tile Request,1818.900000,0.000000,64,70,75,80,100,130,170,210,520,640,740,210230,0,57,67.18038713674106,34.72637500090059,1105.8702080044895,9783.163164153546
1753292795,160,,Aggregated,1818.900000,0.000000,64,70,75,80,100,130,170,210,520,640,740,210390,0,57,67.26230565402821,34.72637500090059,1105.8702080044895,9776.107191406436
1753292796,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292796,160,GET,Tile Request,1816.900000,0.000000,63,69,74,78,94,120,150,180,450,550,740,214765,0,57,67.11003206439126,34.72637500090059,1105.8702080044895,9778.333834656485
1753292796,160,,Aggregated,1816.900000,0.000000,63,69,74,78,94,120,150,180,450,550,740,214925,0,57,67.19027444505252,34.72637500090059,1105.8702080044895,9771.430340816563
1753292797,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292797,160,GET,Tile Request,1830.800000,0.000000,62,68,73,77,92,120,140,170,440,550,740,216298,0,57,67.08183769718619,34.72637500090059,1105.8702080044895,9780.91944447013
1753292797,160,,Aggregated,1830.800000,0.000000,62,68,73,77,92,120,140,170,440,550,740,216458,0,57,67.16153262535873,34.72637500090059,1105.8702080044895,9774.062931376988
1753292798,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292798,160,GET,Tile Request,1830.800000,0.000000,62,68,73,77,92,120,140,170,440,550,740,216298,0,57,67.08183769718619,34.72637500090059,1105.8702080044895,9780.91944447013
1753292798,160,,Aggregated,1830.800000,0.000000,62,68,73,77,92,120,140,170,440,550,740,216458,0,57,67.16153262535873,34.72637500090059,1105.8702080044895,9774.062931376988
1753292799,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292799,160,GET,Tile Request,1900.500000,0.000000,62,68,73,77,91,110,140,160,400,550,740,220430,0,57,67.16480616057268,34.72637500090059,1105.8702080044895,9782.966792178922
1753292799,160,,Aggregated,1900.500000,0.000000,62,68,73,77,91,110,140,160,400,550,740,220590,0,57,67.2429480972345,34.72637500090059,1105.8702080044895,9776.237227435513
1753292800,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292800,160,GET,Tile Request,1912.300000,0.000000,62,68,74,78,92,120,140,170,450,610,740,221762,0,57,67.20985881739428,34.72637500090059,1105.8702080044895,9781.079174971366
1753292800,160,,Aggregated,1912.300000,0.000000,62,68,74,78,92,120,140,170,450,610,740,221922,0,57,67.28749925585076,34.72637500090059,1105.8702080044895,9774.39136273105
1753292801,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292801,160,GET,Tile Request,1912.300000,0.000000,62,68,74,78,92,120,140,170,450,610,740,221762,0,57,67.20985881739428,34.72637500090059,1105.8702080044895,9781.079174971366
1753292801,160,,Aggregated,1912.300000,0.000000,62,68,74,78,92,120,140,170,450,610,740,221922,0,57,67.28749925585076,34.72637500090059,1105.8702080044895,9774.39136273105
1753292802,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292802,160,GET,Tile Request,1858.400000,0.000000,62,70,76,80,96,120,150,170,520,740,820,225697,0,57,67.3738419025286,34.72637500090059,1105.8702080044895,9780.377297881672
1753292802,160,,Aggregated,1858.400000,0.000000,62,70,76,80,96,120,150,170,520,740,820,225857,0,57,67.45001348051608,34.72637500090059,1105.8702080044895,9773.806501458888
1753292803,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292803,160,GET,Tile Request,1869.800000,0.000000,63,70,76,81,96,120,150,170,520,740,820,227017,0,57,67.41729867072006,34.72637500090059,1105.8702080044895,9782.176365646626
1753292803,160,,Aggregated,1869.800000,0.000000,63,70,76,81,96,120,150,170,520,740,820,227177,0,57,67.49299705130704,34.72637500090059,1105.8702080044895,9775.642481413171
1753292804,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292804,160,GET,Tile Request,1869.800000,0.000000,63,70,76,81,96,120,150,170,520,740,820,227017,0,57,67.41729867072006,34.72637500090059,1105.8702080044895,9782.176365646626
1753292804,160,,Aggregated,1869.800000,0.000000,63,70,76,81,96,120,150,170,520,740,820,227177,0,57,67.49299705130704,34.72637500090059,1105.8702080044895,9775.642481413171
1753292805,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292805,160,GET,Tile Request,1851.700000,0.000000,63,70,76,82,97,120,140,170,520,740,820,231063,0,57,67.51879457899778,34.72637500090059,1105.8702080044895,9780.70701064212
1753292805,160,,Aggregated,1851.700000,0.000000,63,70,76,82,97,120,140,170,520,740,820,231223,0,57,67.59309813729986,34.72637500090059,1105.8702080044895,9774.28847476246
1753292806,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292806,160,GET,Tile Request,1864.300000,0.000000,63,71,77,83,98,120,150,180,550,750,820,232387,0,58,67.5640387334659,34.72637500090059,1105.8702080044895,9780.485586543136
1753292806,160,,Aggregated,1864.300000,0.000000,63,71,77,83,98,120,150,180,550,750,820,232547,0,58,67.63788811701663,34.72637500090059,1105.8702080044895,9774.10374676947
1753292807,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292807,160,GET,Tile Request,1864.300000,0.000000,63,71,77,83,98,120,150,180,550,750,820,232387,0,58,67.5640387334659,34.72637500090059,1105.8702080044895,9780.485586543136
1753292807,160,,Aggregated,1864.300000,0.000000,63,71,77,83,98,120,150,180,550,750,820,232547,0,58,67.63788811701663,34.72637500090059,1105.8702080044895,9774.10374676947
1753292808,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292808,160,GET,Tile Request,1786.900000,0.000000,65,73,82,89,110,140,270,440,650,1100,1300,234886,0,58,68.07868983136446,34.72637500090059,1295.1152919995366,9783.073341961632
1753292808,160,,Aggregated,1786.900000,0.000000,65,73,82,89,110,140,270,440,650,1100,1300,235046,0,58,68.15140371894775,34.72637500090059,1295.1152919995366,9776.757592130902
1753292809,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292809,160,GET,Tile Request,1798.900000,0.000000,65,74,83,91,120,150,350,480,1000,1500,1500,235605,0,58,68.32193610713651,34.72637500090059,1519.0399170023738,9784.331338469048
1753292809,160,,Aggregated,1798.900000,0.000000,65,74,83,91,120,150,350,480,1000,1500,1500,235765,0,58,68.3942631659314,34.72637500090059,1519.0399170023738,9778.033995716074
1753292810,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292810,160,GET,Tile Request,1798.900000,0.000000,65,74,83,91,120,150,350,480,1000,1500,1500,235605,0,58,68.32193610713651,34.72637500090059,1519.0399170023738,9784.331338469048
1753292810,160,,Aggregated,1798.900000,0.000000,65,74,83,91,120,150,350,480,1000,1500,1500,235765,0,58,68.3942631659314,34.72637500090059,1519.0399170023738,9778.033995716074
1753292811,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292811,160,GET,Tile Request,1490.100000,0.000000,64,73,82,91,120,160,390,510,1400,2500,2600,239413,0,58,68.61454268733192,34.72637500090059,2586.5656660025707,9784.605647980687
1753292811,160,,Aggregated,1490.100000,0.000000,64,73,82,91,120,160,390,510,1400,2500,2600,239573,0,58,68.68552469266619,34.72637500090059,2586.5656660025707,9778.408217954444
1753292812,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292812,160,GET,Tile Request,1500.800000,0.000000,64,72,80,90,120,160,380,500,1400,2500,2600,240855,0,58,68.61699918815586,34.72637500090059,2586.5656660025707,9783.846318324304
1753292812,160,,Aggregated,1500.800000,0.000000,64,72,80,90,120,160,380,500,1400,2500,2600,241015,0,58,68.68755487524511,34.72637500090059,2586.5656660025707,9777.686471796362
1753292813,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292813,160,GET,Tile Request,1500.800000,0.000000,64,72,80,90,120,160,380,500,1400,2500,2600,240855,0,58,68.61699918815586,34.72637500090059,2586.5656660025707,9783.846318324304
1753292813,160,,Aggregated,1500.800000,0.000000,64,72,80,90,120,160,380,500,1400,2500,2600,241015,0,58,68.68755487524511,34.72637500090059,2586.5656660025707,9777.686471796362
1753292814,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292814,160,GET,Tile Request,1567.000000,0.000000,62,70,78,86,120,150,370,490,1400,2500,2600,245214,0,58,68.59836514886787,34.72637500090059,2586.5656660025707,9784.719371650885
1753292814,160,,Aggregated,1567.000000,0.000000,62,70,78,86,120,150,370,490,1400,2500,2600,245374,0,58,68.66767958466833,34.72637500090059,2586.5656660025707,9778.668383773342
1753292815,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292815,160,GET,Tile Request,1580.700000,0.000000,62,70,77,85,110,150,360,480,1400,2500,2600,246677,0,58,68.58641355555827,34.72637500090059,2586.5656660025707,9782.505774758085
1753292815,160,,Aggregated,1580.700000,0.000000,62,70,77,85,110,150,360,480,1400,2500,2600,246837,0,58,68.65532491254702,34.72637500090059,2586.5656660025707,9776.492085870434
1753292816,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292816,160,GET,Tile Request,1580.700000,0.000000,62,70,77,85,110,150,360,480,1400,2500,2600,246677,0,58,68.58641355555827,34.72637500090059,2586.5656660025707,9782.505774758085
1753292816,160,,Aggregated,1580.700000,0.000000,62,70,77,85,110,150,360,480,1400,2500,2600,246837,0,58,68.65532491254702,34.72637500090059,2586.5656660025707,9776.492085870434
1753292817,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292817,160,GET,Tile Request,1609.200000,0.000000,62,70,78,84,110,150,330,480,1400,2500,2600,250543,0,58,68.6864551319855,34.72637500090059,2586.5656660025707,9783.977764295949
1753292817,160,,Aggregated,1609.200000,0.000000,62,70,78,84,110,150,330,480,1400,2500,2600,250703,0,58,68.7542399848704,34.72637500090059,2586.5656660025707,9778.055870891054
1753292818,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292818,160,GET,Tile Request,1621.500000,0.000000,62,71,78,83,110,140,310,460,1400,2500,2600,251743,0,58,68.7384268291783,34.72637500090059,2586.5656660025707,9784.328767830684
1753292818,160,,Aggregated,1621.500000,0.000000,62,71,78,83,110,140,310,460,1400,2500,2600,251903,0,58,68.80585576214555,34.72637500090059,2586.5656660025707,9778.434861831736
1753292819,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292819,160,GET,Tile Request,1621.500000,0.000000,62,71,78,83,110,140,310,460,1400,2500,2600,251743,0,58,68.7384268291783,34.72637500090059,2586.5656660025707,9784.328767830684
1753292819,160,,Aggregated,1621.500000,0.000000,62,71,78,83,110,140,310,460,1400,2500,2600,251903,0,58,68.80585576214555,34.72637500090059,2586.5656660025707,9778.434861831736
1753292820,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292820,160,GET,Tile Request,1726.900000,0.000000,62,70,76,81,100,120,170,290,1100,2500,2600,255796,0,58,68.80920443260094,34.72637500090059,2586.5656660025707,9784.133168618742
1753292820,160,,Aggregated,1726.900000,0.000000,62,70,76,81,100,120,170,290,1100,2500,2600,255956,0,58,68.87552140147334,34.72637500090059,2586.5656660025707,9778.332713435122
1753292821,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292821,160,GET,Tile Request,1736.300000,0.000000,62,70,76,80,98,120,160,270,610,2500,2600,257227,0,58,68.81239085212563,34.72637500090059,2586.5656660025707,9784.265959638762
1753292821,160,,Aggregated,1736.300000,0.000000,62,70,76,80,98,120,160,270,610,2500,2600,257387,0,58,68.8783371363497,34.72637500090059,2586.5656660025707,9778.497670822535
1753292822,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292822,160,GET,Tile Request,1736.300000,0.000000,62,70,76,80,98,120,160,270,610,2500,2600,257227,0,58,68.81239085212563,34.72637500090059,2586.5656660025707,9784.265959638762
1753292822,160,,Aggregated,1736.300000,0.000000,62,70,76,80,98,120,160,270,610,2500,2600,257387,0,58,68.8783371363497,34.72637500090059,2586.5656660025707,9778.497670822535
1753292823,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292823,160,GET,Tile Request,1810.100000,0.000000,63,72,77,81,97,120,160,200,410,660,690,261273,0,58,68.88187726145719,34.72637500090059,2586.5656660025707,9784.35033087996
1753292823,160,,Aggregated,1810.100000,0.000000,63,72,77,81,97,120,160,200,410,660,690,261433,0,58,68.9467604186412,34.72637500090059,2586.5656660025707,9778.671261852942
1753292824,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292824,160,GET,Tile Request,1820.400000,0.000000,64,72,78,81,97,120,160,200,400,660,690,262613,0,58,68.90814431804885,34.72637500090059,2586.5656660025707,9782.591482523714
1753292824,160,,Aggregated,1820.400000,0.000000,64,72,78,81,97,120,160,200,400,660,690,262773,0,58,68.97268061250466,34.72637500090059,2586.5656660025707,9776.9424446195
1753292825,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292825,160,GET,Tile Request,1820.400000,0.000000,64,72,78,81,97,120,160,200,400,660,690,262613,0,58,68.90814431804885,34.72637500090059,2586.5656660025707,9782.591482523714
1753292825,160,,Aggregated,1820.400000,0.000000,64,72,78,81,97,120,160,200,400,660,690,262773,0,58,68.97268061250466,34.72637500090059,2586.5656660025707,9776.9424446195
1753292826,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292826,160,GET,Tile Request,1768.700000,0.000000,64,72,78,82,100,130,160,200,390,660,690,266765,0,58,68.95271947250902,34.72637500090059,2586.5656660025707,9781.037006353907
1753292826,160,,Aggregated,1768.700000,0.000000,64,72,78,82,100,130,160,200,390,660,690,266925,0,58,69.01622519013877,34.72637500090059,2586.5656660025707,9775.476770628453
1753292827,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292827,160,GET,Tile Request,1781.300000,0.000000,64,72,77,81,100,130,160,190,390,660,690,268209,0,58,68.94592198644308,34.72637500090059,2586.5656660025707,9779.004690372061
1753292827,160,,Aggregated,1781.300000,0.000000,64,72,77,81,100,130,160,190,390,660,690,268369,0,58,69.0090900545735,34.72637500090059,2586.5656660025707,9773.4755839907
1753292828,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292828,160,GET,Tile Request,1781.300000,0.000000,64,72,77,81,100,130,160,190,390,660,690,268209,0,58,68.94592198644308,34.72637500090059,2586.5656660025707,9779.004690372061
1753292828,160,,Aggregated,1781.300000,0.000000,64,72,77,81,100,130,160,190,390,660,690,268369,0,58,69.0090900545735,34.72637500090059,2586.5656660025707,9773.4755839907
1753292829,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292829,160,GET,Tile Request,1822.100000,0.000000,63,69,74,78,95,120,140,170,350,550,660,272798,0,58,68.84675085632219,34.72637500090059,2586.5656660025707,9775.502778612747
1753292829,160,,Aggregated,1822.100000,0.000000,63,69,74,78,95,120,140,170,350,550,660,272958,0,58,68.90891506714185,34.72637500090059,2586.5656660025707,9770.068680895962
1753292830,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292830,160,GET,Tile Request,1834.700000,0.000000,62,69,74,78,94,120,140,160,350,550,660,274284,0,58,68.8261047407041,34.72637500090059,2586.5656660025707,9774.78543407563
1753292830,160,,Aggregated,1834.700000,0.000000,62,69,74,78,94,120,140,160,350,550,660,274444,0,58,68.88794439482447,34.72637500090059,2586.5656660025707,9769.381177945228
1753292831,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292831,160,GET,Tile Request,1834.700000,0.000000,62,69,74,78,94,120,140,160,350,550,660,274284,0,58,68.8261047407041,34.72637500090059,2586.5656660025707,9774.78543407563
1753292831,160,,Aggregated,1834.700000,0.000000,62,69,74,78,94,120,140,160,350,550,660,274444,0,58,68.88794439482447,34.72637500090059,2586.5656660025707,9769.381177945228
1753292832,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292832,160,GET,Tile Request,1883.100000,0.000000,63,70,75,79,94,110,130,150,230,570,700,278422,0,58,68.85971878345191,34.72637500090059,2586.5656660025707,9775.321978866612
1753292832,160,,Aggregated,1883.100000,0.000000,63,70,75,79,94,110,130,150,230,570,700,278582,0,58,68.92062057821457,34.72637500090059,2586.5656660025707,9769.997688292855
1753292833,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292833,160,GET,Tile Request,1896.400000,0.000000,63,70,76,80,94,110,130,150,230,570,700,279812,0,58,68.87144823573458,34.72637500090059,2586.5656660025707,9776.378504138493
1753292833,160,,Aggregated,1896.400000,0.000000,63,70,76,80,94,110,130,150,230,570,700,279972,0,58,68.93204096313663,34.72637500090059,2586.5656660025707,9771.080043718657
1753292834,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292834,160,GET,Tile Request,1896.400000,0.000000,63,70,76,80,94,110,130,150,230,570,700,279812,0,58,68.87144823573458,34.72637500090059,2586.5656660025707,9776.378504138493
1753292834,160,,Aggregated,1896.400000,0.000000,63,70,76,80,94,110,130,150,230,570,700,279972,0,58,68.93204096313663,34.72637500090059,2586.5656660025707,9771.080043718657
1753292835,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292835,160,GET,Tile Request,1904.700000,0.000000,62,69,73,77,90,110,120,140,200,570,700,285032,0,59,68.80849867883646,34.72637500090059,2586.5656660025707,9778.557446181481
1753292835,160,,Aggregated,1904.700000,0.000000,62,69,73,77,90,110,120,140,200,570,700,285192,0,59,68.86801766606371,34.72637500090059,2586.5656660025707,9773.354743471065
1753292836,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292836,160,GET,Tile Request,1910.100000,0.000000,62,68,73,77,89,100,120,140,190,570,700,285785,0,59,68.7955362790244,34.72637500090059,2586.5656660025707,9778.048361530522
1753292836,160,,Aggregated,1910.100000,0.000000,62,68,73,77,89,100,120,140,190,570,700,285945,0,59,68.85490578361194,34.72637500090059,2586.5656660025707,9772.859644337197
1753292837,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292837,160,GET,Tile Request,1910.100000,0.000000,62,68,73,77,89,100,120,140,190,570,700,285785,0,59,68.7955362790244,34.72637500090059,2586.5656660025707,9778.048361530522
1753292837,160,,Aggregated,1910.100000,0.000000,62,68,73,77,89,100,120,140,190,570,700,285945,0,59,68.85490578361194,34.72637500090059,2586.5656660025707,9772.859644337197
1753292838,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292838,160,GET,Tile Request,1941.600000,0.000000,62,68,73,76,86,100,120,140,390,630,700,290719,0,59,68.80746010395563,34.72637500090059,2586.5656660025707,9777.753579917377
1753292838,160,,Aggregated,1941.600000,0.000000,62,68,73,76,86,100,120,140,390,630,700,290879,0,59,68.86581600169075,34.72637500090059,2586.5656660025707,9772.653037861104
1753292839,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292839,160,GET,Tile Request,1944.900000,0.000000,62,69,73,76,86,100,130,140,440,680,700,291432,0,59,68.80821884298481,34.72637500090059,2586.5656660025707,9777.097408657937
1753292839,160,,Aggregated,1944.900000,0.000000,62,69,73,76,86,100,130,140,440,680,700,291592,0,59,68.86643163270143,34.72637500090059,2586.5656660025707,9772.009698482812
1753292840,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292840,160,GET,Tile Request,1944.900000,0.000000,62,69,73,76,86,100,130,140,440,680,700,291432,0,59,68.80821884298481,34.72637500090059,2586.5656660025707,9777.097408657937
1753292840,160,,Aggregated,1944.900000,0.000000,62,69,73,76,86,100,130,140,440,680,700,291592,0,59,68.86643163270143,34.72637500090059,2586.5656660025707,9772.009698482812
1753292841,0,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292841,0,GET,Tile Request,1914.000000,0.000000,62,68,73,76,86,110,130,150,390,680,700,297842,0,59,68.74448058652126,34.72637500090059,2586.5656660025707,9776.727640829702
1753292841,0,,Aggregated,1914.000000,0.000000,62,68,73,76,86,110,130,150,390,680,700,298002,0,59,68.80147544528087,34.72637500090059,2586.5656660025707,9771.749565439159
1753292842,0,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,170.0,174.89811746199848,127.92400000034831,871.4484579977579,505.0
1753292842,0,GET,Tile Request,1914.000000,0.000000,62,68,72,75,86,100,130,150,390,680,700,297842,0,59,68.74448058652126,34.72637500090059,2586.5656660025707,9776.727640829702
1753292842,0,,Aggregated,1914.000000,0.000000,62,68,72,75,86,100,130,150,390,680,700,298002,0,59,68.80147544528087,34.72637500090059,2586.5656660025707,9771.749565439159


==> anc/load_testing/results/ppresenter_exceptions.csv <==
Count,Message,Traceback,Nodes


==> anc/load_testing/results/ppresenter_failures.csv <==
Method,Name,Error,Occurrences
GET,Tile Request,HTTPError('404 Client Error: The specified blob does not exist. for url: Tile Request'),1649


==> anc/load_testing/results/ppresenter_stats.csv <==
Type,Name,Request Count,Failure Count,Median Response Time,Average Response Time,Min Response Time,Max Response Time,Average Content Size,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%
GET,Metadata Request,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0,0.6662947770080244,0.0,280,290,300,310,330,340,480,530,580,580,580
GET,Tile Request,236942,1649,79,91.7004596273903,56.79729200346628,1740.4950830023154,11629.79646917811,986.7076065864708,6.867000545538952,79,86,93,99,130,160,220,270,610,1500,1700
,Aggregated,237102,1649,79,91.83736361350837,56.79729200346628,1740.4950830023154,11622.089543740669,987.3739013634788,6.867000545538952,79,86,93,99,130,160,220,280,610,1500,1700


==> anc/load_testing/results/ppresenter_stats_history.csv <==
Timestamp,User Count,Type,Name,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%,Total Request Count,Total Failure Count,Total Median Response Time,Total Average Response Time,Total Min Response Time,Total Max Response Time,Total Average Content Size
1753294343,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753294344,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753294345,1,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753294346,2,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753294347,3,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,2,0,442.8760829978273,459.1057704965351,442.8760829978273,475.3354579952429,209.0
1753294347,3,GET,Tile Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,16,0,68,111.54636468791068,61.015333005343564,249.30295900412602,8713.625
1753294347,3,,Aggregated,0.000000,0.000000,120,140,160,240,440,480,480,480,480,480,480,18,0,71,150.1640764444245,61.015333005343564,475.3354579952429,7768.666666666667
1753294348,4,GET,Metadata Request,0.000000,0.000000,480,480,480,480,480,480,480,480,480,480,480,2,0,442.8760829978273,459.1057704965351,442.8760829978273,475.3354579952429,209.0
1753294348,4,GET,Tile Request,0.000000,0.000000,130,140,160,240,250,250,250,250,250,250,250,16,0,68,111.54636468791068,61.015333005343564,249.30295900412602,8713.625
1753294348,4,,Aggregated,0.000000,0.000000,120,140,160,240,440,480,480,480,480,480,480,18,0,71,150.1640764444245,61.015333005343564,475.3354579952429,7768.666666666667
1753294349,5,GET,Metadata Request,0.000000,0.000000,480,480,480,480,480,480,480,480,480,480,480,2,0,442.8760829978273,459.1057704965351,442.8760829978273,475.3354579952429,209.0
1753294349,5,GET,Tile Request,0.000000,0.000000,130,140,160,240,250,250,250,250,250,250,250,16,0,68,111.54636468791068,61.015333005343564,249.30295900412602,8713.625
1753294349,5,,Aggregated,0.000000,0.000000,120,140,160,240,440,480,480,480,480,480,480,18,0,71,150.1640764444245,61.015333005343564,475.3354579952429,7768.666666666667
1753294350,6,GET,Metadata Request,0.666667,0.000000,280,280,480,480,480,480,480,480,480,480,480,5,0,280.0,346.44732479791855,266.9855420026579,475.3354579952429,209.0
1753294350,6,GET,Tile Request,6.666667,0.000000,69,73,78,87,130,160,220,240,250,250,250,132,0,68,83.20968061376665,59.54204099543858,249.30295900412602,10740.227272727272
1753294350,6,,Aggregated,7.333333,0.000000,69,74,83,100,150,240,280,440,480,480,480,137,0,69,92.81689390515905,59.54204099543858,475.3354579952429,10355.87591240876
1753294351,7,GET,Metadata Request,0.666667,0.000000,280,280,480,480,480,480,480,480,480,480,480,5,0,280.0,346.44732479791855,266.9855420026579,475.3354579952429,209.0
1753294351,7,GET,Tile Request,6.666667,0.000000,69,73,78,87,130,160,220,240,250,250,250,132,0,68,83.20968061376665,59.54204099543858,249.30295900412602,10740.227272727272
1753294351,7,,Aggregated,7.333333,0.000000,69,74,83,100,150,240,280,440,480,480,480,137,0,69,92.81689390515905,59.54204099543858,475.3354579952429,10355.87591240876
1753294352,8,GET,Metadata Request,0.833333,0.000000,280,280,280,480,480,480,480,480,480,480,480,6,0,280.0,334.6881526643604,266.9855420026579,475.3354579952429,209.0
1753294352,8,GET,Tile Request,22.000000,0.000000,69,74,82,96,130,160,220,240,250,250,250,147,0,69,83.91471661230926,59.54204099543858,249.30295900412602,10716.333333333334
1753294352,8,,Aggregated,22.833333,0.000000,69,74,85,110,150,240,280,440,480,480,480,153,0,69,93.74896900650735,59.54204099543858,475.3354579952429,10304.281045751633
1753294353,9,GET,Metadata Request,0.833333,0.000000,270,280,280,280,480,480,480,480,480,480,480,8,0,270.0,318.72233837293606,266.9855420026579,475.3354579952429,209.0
1753294353,9,GET,Tile Request,23.666667,0.000000,68,74,84,90,130,160,210,230,290,290,290,323,1,68,83.01701629131145,59.30008400173392,294.93129099864746,11361.09907120743
1753294353,9,,Aggregated,24.500000,0.000000,68,74,85,94,140,190,270,280,480,480,480,331,1,68,88.71382165884316,59.30008400173392,475.3354579952429,11091.561933534744
1753294354,10,GET,Metadata Request,0.833333,0.000000,270,280,280,280,480,480,480,480,480,480,480,8,0,270.0,318.72233837293606,266.9855420026579,475.3354579952429,209.0
1753294354,10,GET,Tile Request,23.666667,0.000000,68,74,84,90,130,160,210,230,290,290,290,323,1,68,83.01701629131145,59.30008400173392,294.93129099864746,11361.09907120743
1753294354,10,,Aggregated,24.500000,0.000000,68,74,85,94,140,190,270,280,480,480,480,331,1,68,88.71382165884316,59.30008400173392,475.3354579952429,11091.561933534744
1753294355,11,GET,Metadata Request,0.888889,0.000000,270,280,280,280,480,480,480,480,480,480,480,8,0,270.0,318.72233837293606,266.9855420026579,475.3354579952429,209.0
1753294355,11,GET,Tile Request,36.111111,0.111111,69,74,84,90,130,150,210,230,290,290,290,352,1,68,82.98969545760635,59.30008400173392,294.93129099864746,11367.90625
1753294355,11,,Aggregated,37.000000,0.111111,69,74,85,96,140,190,270,280,480,480,480,360,1,69,88.22819863350257,59.30008400173392,475.3354579952429,11119.930555555555
1753294356,13,GET,Metadata Request,0.888889,0.000000,270,270,280,280,480,480,480,480,480,480,480,11,0,270.0,305.04858318057484,262.22874999803025,475.3354579952429,209.0
1753294356,13,GET,Tile Request,37.777778,0.111111,69,76,86,98,140,160,210,230,320,320,320,601,5,69,85.6145278654267,59.02995899668895,315.9327090033912,11605.42928452579
1753294356,13,,Aggregated,38.666667,0.111111,69,77,89,100,140,180,260,270,480,480,480,612,5,69,89.55860402305191,59.02995899668895,475.3354579952429,11400.591503267973
1753294357,13,GET,Metadata Request,0.888889,0.000000,270,270,280,280,480,480,480,480,480,480,480,11,0,270.0,305.04858318057484,262.22874999803025,475.3354579952429,209.0
1753294357,13,GET,Tile Request,37.777778,0.111111,69,76,86,98,140,160,210,230,320,320,320,601,5,69,85.6145278654267,59.02995899668895,315.9327090033912,11605.42928452579
1753294357,13,,Aggregated,38.666667,0.111111,69,77,89,100,140,180,260,270,480,480,480,612,5,69,89.55860402305191,59.02995899668895,475.3354579952429,11400.591503267973
1753294358,14,GET,Metadata Request,1.000000,0.000000,270,270,280,280,280,280,280,280,280,280,280,11,0,270.0,305.04858318057484,262.22874999803025,475.3354579952429,209.0
1753294358,14,GET,Tile Request,60.100000,0.500000,69,76,87,97,140,160,210,230,320,320,320,626,5,69,86.20547603692312,59.02995899668895,315.9327090033912,11660.64696485623
1753294358,14,,Aggregated,61.100000,0.500000,69,77,89,100,140,180,240,270,320,320,320,637,5,70,89.9845563800631,59.02995899668895,475.3354579952429,11462.894819466248
1753294359,16,GET,Metadata Request,1.000000,0.000000,270,270,270,270,280,280,280,280,280,280,280,14,0,270.0,296.18662185592774,255.65533299959498,475.3354579952429,209.0
1753294359,16,GET,Tile Request,62.000000,0.500000,69,75,86,96,130,150,190,210,320,320,320,975,7,69,84.31928345752218,57.981999998446554,315.9327090033912,11749.50564102564
1753294359,16,,Aggregated,63.000000,0.500000,69,76,87,97,140,160,220,270,320,320,320,989,7,69,87.31841666033074,57.981999998446554,475.3354579952429,11586.141557128412
1753294360,16,GET,Metadata Request,1.000000,0.000000,270,270,270,270,280,280,280,280,280,280,280,14,0,270.0,296.18662185592774,255.65533299959498,475.3354579952429,209.0
1753294360,16,GET,Tile Request,62.000000,0.500000,69,75,86,96,130,150,190,210,320,320,320,975,7,69,84.31928345752218,57.981999998446554,315.9327090033912,11749.50564102564
1753294360,16,,Aggregated,63.000000,0.500000,69,76,87,97,140,160,220,270,320,320,320,989,7,69,87.31841666033074,57.981999998446554,475.3354579952429,11586.141557128412
1753294361,17,GET,Metadata Request,1.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,15,0,270.0,293.7246109320161,255.65533299959498,475.3354579952429,209.0
1753294361,17,GET,Tile Request,88.600000,0.700000,69,77,87,97,140,150,200,230,320,320,320,1029,7,69,84.40175655594658,57.981999998446554,315.9327090033912,11728.076773566569
1753294361,17,,Aggregated,89.600000,0.700000,69,77,88,99,140,160,230,270,320,320,320,1044,7,69,87.40926883146483,57.981999998446554,475.3354579952429,11562.572796934866
1753294362,19,GET,Metadata Request,1.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,17,0,270.0,291.1708405282458,255.65533299959498,475.3354579952429,209.0
1753294362,19,GET,Tile Request,91.300000,0.700000,69,76,85,93,130,150,180,230,320,400,400,1434,11,69,83.76920085141555,57.981999998446554,399.79570799914654,11582.97629009763
1753294362,19,,Aggregated,92.300000,0.700000,69,77,86,95,140,160,210,270,320,400,400,1451,11,69,86.19913046858034,57.981999998446554,475.3354579952429,11449.718125430738
1753294363,20,GET,Metadata Request,1.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,17,0,270.0,291.1708405282458,255.65533299959498,475.3354579952429,209.0
1753294363,20,GET,Tile Request,91.300000,0.700000,69,76,85,93,130,150,180,230,320,400,400,1434,11,69,83.76920085141555,57.981999998446554,399.79570799914654,11582.97629009763
1753294363,20,,Aggregated,92.300000,0.700000,69,77,86,95,140,160,210,270,320,400,400,1451,11,69,86.19913046858034,57.981999998446554,475.3354579952429,11449.718125430738
1753294364,21,GET,Metadata Request,1.000000,0.000000,260,270,270,270,270,270,270,270,270,270,270,17,0,270.0,291.1708405282458,255.65533299959498,475.3354579952429,209.0
1753294364,21,GET,Tile Request,117.000000,1.000000,69,77,86,96,130,160,180,230,320,400,400,1490,11,69,83.99617034424196,57.981999998446554,399.79570799914654,11535.663758389263
1753294364,21,,Aggregated,118.000000,1.000000,69,78,87,97,140,160,210,260,320,400,400,1507,11,69,86.33324359781068,57.981999998446554,475.3354579952429,11407.891174518913
1753294365,21,GET,Metadata Request,1.000000,0.000000,270,270,270,270,310,310,310,310,310,310,310,20,0,270.0,289.99248944928695,255.65533299959498,475.3354579952429,209.0
1753294365,21,GET,Tile Request,118.900000,1.000000,69,78,88,99,140,160,210,260,800,810,810,1933,17,69,87.35341695494157,57.981999998446554,807.3258329968667,11573.530781169167
1753294365,21,,Aggregated,119.900000,1.000000,69,79,89,100,140,170,240,270,800,810,810,1953,17,69,89.42857386732605,57.981999998446554,807.3258329968667,11457.150537634408
1753294366,23,GET,Metadata Request,1.000000,0.000000,270,270,270,270,310,310,310,310,310,310,310,20,0,270.0,289.99248944928695,255.65533299959498,475.3354579952429,209.0
1753294366,23,GET,Tile Request,118.900000,1.000000,69,78,88,99,140,160,210,260,800,810,810,1933,17,69,87.35341695494157,57.981999998446554,807.3258329968667,11573.530781169167
1753294366,23,,Aggregated,119.900000,1.000000,69,79,89,100,140,170,240,270,800,810,810,1953,17,69,89.42857386732605,57.981999998446554,807.3258329968667,11457.150537634408
1753294367,24,GET,Metadata Request,1.000000,0.000000,270,270,270,270,280,310,310,310,310,310,310,23,0,270.0,286.7374672603783,255.65533299959498,475.3354579952429,209.0
1753294367,24,GET,Tile Request,144.400000,1.300000,69,78,86,97,130,170,210,270,800,810,810,2554,23,69,87.12048450425821,57.774125001742505,807.3258329968667,11658.21417384495
1753294367,24,,Aggregated,145.400000,1.300000,69,78,87,99,140,170,240,280,800,810,810,2577,23,69,88.90208737713006,57.774125001742505,807.3258329968667,11556.02871556073
1753294368,25,GET,Metadata Request,1.000000,0.000000,270,270,270,280,310,310,310,310,310,310,310,23,0,270.0,286.7374672603783,255.65533299959498,475.3354579952429,209.0
1753294368,25,GET,Tile Request,144.400000,1.300000,69,78,86,97,130,170,210,270,800,810,810,2554,23,69,87.12048450425821,57.774125001742505,807.3258329968667,11658.21417384495
1753294368,25,,Aggregated,145.400000,1.300000,69,78,87,99,140,170,240,280,800,810,810,2577,23,69,88.90208737713006,57.774125001742505,807.3258329968667,11556.02871556073
1753294369,26,GET,Metadata Request,1.000000,0.000000,270,270,280,280,310,310,310,310,310,310,310,23,0,270.0,286.7374672603783,255.65533299959498,475.3354579952429,209.0
1753294369,26,GET,Tile Request,144.400000,1.300000,69,78,86,97,130,170,210,270,800,810,810,2554,23,69,87.12048450425821,57.774125001742505,807.3258329968667,11658.21417384495
1753294369,26,,Aggregated,145.400000,1.300000,69,78,87,99,140,170,240,280,800,810,810,2577,23,69,88.90208737713006,57.774125001742505,807.3258329968667,11556.02871556073
1753294370,27,GET,Metadata Request,1.000000,0.000000,270,270,280,280,310,310,310,310,310,310,310,26,0,270.0,284.83410888377244,255.65533299959498,475.3354579952429,209.0
1753294370,27,GET,Tile Request,171.800000,1.600000,69,77,86,97,130,160,210,260,800,900,900,3273,24,69,86.49733715362092,57.774125001742505,904.8845840006834,11618.374885426214
1753294370,27,,Aggregated,172.800000,1.600000,69,78,87,98,140,170,220,280,800,900,900,3299,24,69,88.06046418150329,57.774125001742505,904.8845840006834,11528.45559260382
1753294371,28,GET,Metadata Request,1.000000,0.000000,270,270,280,280,310,310,310,310,310,310,310,26,0,270.0,284.83410888377244,255.65533299959498,475.3354579952429,209.0
1753294371,28,GET,Tile Request,171.800000,1.600000,69,77,86,97,130,160,210,260,800,900,900,3273,24,69,86.49733715362092,57.774125001742505,904.8845840006834,11618.374885426214
1753294371,28,,Aggregated,172.800000,1.600000,69,78,87,98,140,170,220,280,800,900,900,3299,24,69,88.06046418150329,57.774125001742505,904.8845840006834,11528.45559260382
1753294372,29,GET,Metadata Request,1.000000,0.000000,270,270,280,280,280,280,280,280,280,280,280,26,0,270.0,284.83410888377244,255.65533299959498,475.3354579952429,209.0
1753294372,29,GET,Tile Request,171.800000,1.600000,69,77,86,97,130,160,210,260,800,900,900,3273,24,69,86.49733715362092,57.774125001742505,904.8845840006834,11618.374885426214
1753294372,29,,Aggregated,172.800000,1.600000,69,78,87,98,140,170,220,280,800,900,900,3299,24,69,88.06046418150329,57.774125001742505,904.8845840006834,11528.45559260382
1753294373,30,GET,Metadata Request,1.000000,0.000000,270,270,270,270,280,280,280,280,280,280,280,29,0,270.0,282.63219389592797,255.65533299959498,475.3354579952429,209.0
1753294373,30,GET,Tile Request,200.800000,1.500000,68,75,85,95,130,160,210,260,800,900,900,4094,32,69,85.48600614187457,57.774125001742505,904.8845840006834,11625.91475329751
1753294373,30,,Aggregated,201.800000,1.500000,69,75,85,96,130,170,220,270,800,900,900,4123,32,69,86.87267590778957,57.774125001742505,904.8845840006834,11545.611447974776
1753294374,31,GET,Metadata Request,1.000000,0.000000,270,270,270,280,280,280,280,280,280,280,280,29,0,270.0,282.63219389592797,255.65533299959498,475.3354579952429,209.0
1753294374,31,GET,Tile Request,200.800000,1.500000,68,75,85,95,130,160,210,260,800,900,900,4094,32,69,85.48600614187457,57.774125001742505,904.8845840006834,11625.91475329751
1753294374,31,,Aggregated,201.800000,1.500000,69,75,85,96,130,170,220,270,800,900,900,4123,32,69,86.87267590778957,57.774125001742505,904.8845840006834,11545.611447974776
1753294375,32,GET,Metadata Request,1.000000,0.000000,270,270,270,280,280,280,280,280,280,280,280,29,0,270.0,282.63219389592797,255.65533299959498,475.3354579952429,209.0
1753294375,32,GET,Tile Request,200.800000,1.500000,68,75,85,95,130,160,210,260,800,900,900,4094,32,69,85.48600614187457,57.774125001742505,904.8845840006834,11625.91475329751
1753294375,32,,Aggregated,201.800000,1.500000,69,75,85,96,130,170,220,270,800,900,900,4123,32,69,86.87267590778957,57.774125001742505,904.8845840006834,11545.611447974776
1753294376,33,GET,Metadata Request,1.000000,0.000000,260,270,270,280,280,280,280,280,280,280,280,30,0,270.0,281.60857353262446,251.92358299682382,475.3354579952429,209.0
1753294376,33,GET,Tile Request,234.400000,1.600000,68,75,85,94,130,170,200,230,580,900,900,4406,38,69,85.88571277413766,57.774125001742505,904.8845840006834,11609.049251021335
1753294376,33,,Aggregated,235.400000,1.600000,68,75,85,95,130,170,210,260,580,900,900,4436,38,69,87.20935700830236,57.774125001742505,904.8845840006834,11531.95243462579
1753294377,34,GET,Metadata Request,1.000000,0.000000,260,270,280,280,280,290,290,290,290,290,290,32,0,270.0,281.2971249054499,251.92358299682382,475.3354579952429,209.0
1753294377,34,GET,Tile Request,237.000000,1.600000,69,76,87,98,140,170,200,240,580,900,900,4915,41,69,86.55014720668761,57.774125001742505,904.8845840006834,11646.713530010173
1753294377,34,,Aggregated,238.000000,1.600000,69,76,87,98,140,170,210,260,580,900,900,4947,41,69,87.80988104262059,57.774125001742505,904.8845840006834,11572.727915908632
1753294378,35,GET,Metadata Request,1.000000,0.000000,260,270,280,280,280,290,290,290,290,290,290,32,0,270.0,281.2971249054499,251.92358299682382,475.3354579952429,209.0
1753294378,35,GET,Tile Request,237.000000,1.600000,69,76,87,98,140,170,200,240,580,900,900,4915,41,69,86.55014720668761,57.774125001742505,904.8845840006834,11646.713530010173
1753294378,35,,Aggregated,238.000000,1.600000,69,76,87,98,140,170,210,260,580,900,900,4947,41,69,87.80988104262059,57.774125001742505,904.8845840006834,11572.727915908632
1753294379,36,GET,Metadata Request,1.000000,0.000000,260,270,280,290,290,290,290,290,290,290,290,33,0,270.0,281.41269436287763,251.92358299682382,475.3354579952429,209.0
1753294379,36,GET,Tile Request,257.500000,1.800000,69,76,88,100,150,180,220,270,480,900,900,5394,41,69,87.22454212790521,57.774125001742505,904.8845840006834,11660.282350760104
1753294379,36,,Aggregated,258.500000,1.800000,69,76,89,100,150,180,230,280,480,900,900,5427,41,69,88.40534349583483,57.774125001742505,904.8845840006834,11590.65045144647
1753294380,37,GET,Metadata Request,1.000000,0.000000,260,270,280,280,290,290,290,290,290,290,290,35,0,270.0,280.3298046562954,251.92358299682382,475.3354579952429,209.0
1753294380,37,GET,Tile Request,258.900000,1.900000,69,77,90,100,150,180,230,280,380,900,900,5868,49,69,87.9403216363129,57.774125001742505,904.8845840006834,11636.494887525563
1753294380,37,,Aggregated,259.900000,1.900000,69,77,90,100,150,180,250,280,380,900,900,5903,49,69,89.08103515582829,57.774125001742505,904.8845840006834,11568.73911570388
1753294381,38,GET,Metadata Request,1.000000,0.000000,260,270,280,280,290,290,290,290,290,290,290,35,0,270.0,280.3298046562954,251.92358299682382,475.3354579952429,209.0
1753294381,38,GET,Tile Request,258.900000,1.900000,69,77,90,100,150,180,230,280,380,900,900,5868,49,69,87.9403216363129,57.774125001742505,904.8845840006834,11636.494887525563
1753294381,38,,Aggregated,259.900000,1.900000,69,77,90,100,150,180,250,280,380,900,900,5903,49,69,89.08103515582829,57.774125001742505,904.8845840006834,11568.73911570388
1753294382,39,GET,Metadata Request,1.000000,0.000000,260,270,270,290,290,290,290,290,290,290,290,37,0,270.0,279.64863278297395,251.92358299682382,475.3354579952429,209.0
1753294382,39,GET,Tile Request,282.600000,2.500000,69,77,91,100,150,180,240,280,340,480,480,6406,49,69,87.6722613143745,57.774125001742505,904.8845840006834,11685.859038401499
1753294382,39,,Aggregated,283.600000,2.500000,69,77,91,100,150,190,250,290,340,480,480,6443,49,69,88.77471758386666,57.774125001742505,904.8845840006834,11619.951264938692
1753294383,40,GET,Metadata Request,1.000000,0.000000,270,270,290,290,310,310,310,310,310,310,310,38,0,270.0,280.4403222622855,251.92358299682382,475.3354579952429,209.0
1753294383,40,GET,Tile Request,282.800000,2.500000,69,77,90,100,150,180,230,270,340,700,700,6937,54,69,87.52920408459542,57.774125001742505,904.8845840006834,11659.762577483061
1753294383,40,,Aggregated,283.800000,2.500000,69,77,90,100,150,180,240,280,340,700,700,6975,54,69,88.58018938792907,57.774125001742505,904.8845840006834,11597.378494623656
1753294384,41,GET,Metadata Request,1.000000,0.000000,270,270,290,290,310,310,310,310,310,310,310,38,0,270.0,280.4403222622855,251.92358299682382,475.3354579952429,209.0
1753294384,41,GET,Tile Request,282.800000,2.500000,69,77,90,100,150,180,230,270,340,700,700,6937,54,69,87.52920408459542,57.774125001742505,904.8845840006834,11659.762577483061
1753294384,41,,Aggregated,283.800000,2.500000,69,77,90,100,150,180,240,280,340,700,700,6975,54,69,88.58018938792907,57.774125001742505,904.8845840006834,11597.378494623656
1753294385,42,GET,Metadata Request,1.000000,0.000000,270,280,290,290,290,310,310,310,310,310,310,41,0,270.0,279.61448770656716,250.9484580004937,475.3354579952429,209.0
1753294385,42,GET,Tile Request,309.400000,2.600000,69,76,89,100,140,180,230,270,380,700,700,7999,62,69,86.74977376221689,57.47862499993062,904.8845840006834,11644.270533816727
1753294385,42,,Aggregated,310.400000,2.600000,69,76,89,100,150,180,230,270,380,700,700,8040,62,69,87.73328785073905,57.47862499993062,904.8845840006834,11585.956343283582
1753294386,43,GET,Metadata Request,1.000000,0.000000,270,280,280,290,310,310,310,310,310,310,310,41,0,270.0,279.61448770656716,250.9484580004937,475.3354579952429,209.0
1753294386,43,GET,Tile Request,309.400000,2.600000,69,76,88,100,140,180,220,260,380,700,700,8156,63,69,86.5882987660632,57.47862499993062,904.8845840006834,11637.462481608633
1753294386,43,,Aggregated,310.400000,2.600000,69,76,89,100,140,180,230,270,380,700,700,8197,63,69,87.55378293668177,57.47862499993062,904.8845840006834,11580.299255825303
1753294387,44,GET,Metadata Request,1.000000,0.000000,270,280,280,280,310,310,310,310,310,310,310,41,0,270.0,279.61448770656716,250.9484580004937,475.3354579952429,209.0
1753294387,44,GET,Tile Request,309.400000,2.600000,69,76,88,100,140,180,220,260,380,700,700,8156,63,69,86.5882987660632,57.47862499993062,904.8845840006834,11637.462481608633
1753294387,44,,Aggregated,310.400000,2.600000,69,76,89,100,140,180,230,270,380,700,700,8197,63,69,87.55378293668177,57.47862499993062,904.8845840006834,11580.299255825303
1753294388,45,GET,Metadata Request,1.000000,0.000000,270,280,280,280,310,310,310,310,310,310,310,43,0,270.0,279.2801772085896,250.9484580004937,475.3354579952429,209.0
1753294388,45,GET,Tile Request,347.900000,2.500000,69,75,88,100,140,170,220,250,370,700,700,9242,69,69,86.46860215222739,57.47862499993062,904.8845840006834,11635.345704392988
1753294388,45,,Aggregated,348.900000,2.500000,69,75,88,100,140,170,220,270,370,700,700,9285,69,69,87.36153674861116,57.47862499993062,904.8845840006834,11582.42886375875
1753294389,46,GET,Metadata Request,1.000000,0.000000,270,280,280,280,310,310,310,310,310,310,310,44,0,270.0,278.9668152265883,250.9484580004937,475.3354579952429,209.0
1753294389,46,GET,Tile Request,347.900000,2.500000,69,75,88,100,140,170,220,250,370,700,700,9398,70,69,86.50311686931767,57.47862499993062,904.8845840006834,11633.466163013407
1753294389,46,,Aggregated,348.900000,2.500000,69,75,88,100,140,170,220,270,370,700,700,9442,70,69,87.40000341112231,57.47862499993062,904.8845840006834,11580.227811904257
1753294390,47,GET,Metadata Request,1.000000,0.000000,270,280,280,280,310,310,310,310,310,310,310,44,0,270.0,278.9668152265883,250.9484580004937,475.3354579952429,209.0
1753294390,47,GET,Tile Request,347.900000,2.500000,69,75,88,100,140,170,220,250,370,700,700,9398,70,69,86.50311686931767,57.47862499993062,904.8845840006834,11633.466163013407
1753294390,47,,Aggregated,348.900000,2.500000,69,75,88,100,140,170,220,270,370,700,700,9442,70,69,87.40000341112231,57.47862499993062,904.8845840006834,11580.227811904257
1753294391,48,GET,Metadata Request,1.000000,0.000000,270,280,280,280,290,310,310,310,310,310,310,47,0,270.0,278.6289777227757,250.9484580004937,475.3354579952429,209.0
1753294391,48,GET,Tile Request,388.000000,2.200000,69,75,87,98,130,160,190,220,390,700,700,10733,79,69,86.49478555510245,57.47862499993062,904.8845840006834,11667.359731668685
1753294391,48,,Aggregated,389.000000,2.200000,69,75,87,99,130,160,200,230,390,700,700,10780,79,69,87.3324763743863,57.47862499993062,904.8845840006834,11617.402133580705
1753294392,49,GET,Metadata Request,1.000000,0.000000,270,280,280,280,290,290,290,290,290,290,290,47,0,270.0,278.6289777227757,250.9484580004937,475.3354579952429,209.0
1753294392,49,GET,Tile Request,388.000000,2.200000,69,75,87,98,130,160,190,220,390,700,700,10733,79,69,86.49478555510245,57.47862499993062,904.8845840006834,11667.359731668685
1753294392,49,,Aggregated,389.000000,2.200000,69,75,87,99,130,160,200,230,390,700,700,10780,79,69,87.3324763743863,57.47862499993062,904.8845840006834,11617.402133580705
1753294393,50,GET,Metadata Request,1.000000,0.000000,270,280,280,280,290,290,290,290,290,290,290,47,0,270.0,278.6289777227757,250.9484580004937,475.3354579952429,209.0
1753294393,50,GET,Tile Request,388.000000,2.200000,69,76,89,99,140,160,190,220,390,460,460,10733,79,69,86.49478555510245,57.47862499993062,904.8845840006834,11667.359731668685
1753294393,50,,Aggregated,389.000000,2.200000,69,76,89,100,140,160,190,230,390,460,460,10780,79,69,87.3324763743863,57.47862499993062,904.8845840006834,11617.402133580705
1753294395,51,GET,Metadata Request,1.000000,0.000000,270,270,280,280,290,290,290,290,290,290,290,50,0,270.0,278.12831075963913,250.9484580004937,475.3354579952429,209.0
1753294395,51,GET,Tile Request,416.000000,2.700000,69,76,88,97,130,160,190,220,370,460,460,12211,92,69,85.97078062115268,57.47862499993062,904.8845840006834,11654.492670542953
1753294395,51,,Aggregated,417.000000,2.700000,69,76,88,98,130,160,190,230,370,460,460,12261,92,69,86.75439341838975,57.47862499993062,904.8845840006834,11607.818285621075
1753294396,52,GET,Metadata Request,1.000000,0.000000,270,270,280,280,290,290,290,290,290,290,290,50,0,270.0,278.12831075963913,250.9484580004937,475.3354579952429,209.0
1753294396,52,GET,Tile Request,416.000000,2.700000,69,76,88,97,130,160,190,220,370,460,460,12211,92,69,85.97078062115268,57.47862499993062,904.8845840006834,11654.492670542953
1753294396,52,,Aggregated,417.000000,2.700000,69,76,88,98,130,160,190,230,370,460,460,12261,92,69,86.75439341838975,57.47862499993062,904.8845840006834,11607.818285621075
1753294397,53,GET,Metadata Request,1.000000,0.000000,270,280,280,280,290,290,290,290,290,290,290,50,0,270.0,278.12831075963913,250.9484580004937,475.3354579952429,209.0
1753294397,53,GET,Tile Request,416.000000,2.700000,69,77,89,99,130,160,190,220,380,460,460,12211,92,69,85.97078062115268,57.47862499993062,904.8845840006834,11654.492670542953
1753294397,53,,Aggregated,417.000000,2.700000,69,77,89,99,130,160,190,230,380,460,460,12261,92,69,86.75439341838975,57.47862499993062,904.8845840006834,11607.818285621075
1753294398,54,GET,Metadata Request,1.000000,0.000000,270,270,280,280,280,290,290,290,290,290,290,53,0,270.0,277.27319569769537,250.9484580004937,475.3354579952429,209.0
1753294398,54,GET,Tile Request,446.500000,3.100000,69,78,88,99,130,160,200,240,400,490,490,13691,107,69,86.1881107290952,57.47862499993062,904.8845840006834,11660.472061938499
1753294398,54,,Aggregated,447.500000,3.100000,69,78,88,99,130,160,210,260,400,490,490,13744,107,69,86.92497841705614,57.47862499993062,904.8845840006834,11616.312572759021
1753294399,55,GET,Metadata Request,1.000000,0.000000,270,270,280,280,280,290,290,290,290,290,290,53,0,270.0,277.27319569769537,250.9484580004937,475.3354579952429,209.0
1753294399,55,GET,Tile Request,446.500000,3.100000,69,78,88,99,130,160,200,240,400,490,490,13691,107,69,86.1881107290952,57.47862499993062,904.8845840006834,11660.472061938499
1753294399,55,,Aggregated,447.500000,3.100000,69,78,88,99,130,160,210,260,400,490,490,13744,107,69,86.92497841705614,57.47862499993062,904.8845840006834,11616.312572759021
1753294400,56,GET,Metadata Request,1.000000,0.000000,270,270,270,270,280,280,280,280,280,280,280,53,0,270.0,277.27319569769537,250.9484580004937,475.3354579952429,209.0
1753294400,56,GET,Tile Request,446.500000,3.100000,70,77,87,97,130,160,200,250,410,490,490,13691,107,69,86.1881107290952,57.47862499993062,904.8845840006834,11660.472061938499
1753294400,56,,Aggregated,447.500000,3.100000,70,77,87,97,130,160,210,260,410,490,490,13744,107,69,86.92497841705614,57.47862499993062,904.8845840006834,11616.312572759021
1753294401,57,GET,Metadata Request,1.000000,0.000000,260,270,270,270,280,280,280,280,280,280,280,56,0,270.0,276.688427017429,250.9484580004937,475.3354579952429,209.0
1753294401,57,GET,Tile Request,470.000000,3.800000,69,77,86,95,130,160,210,270,650,750,750,15244,118,69,86.4636782047402,57.47862499993062,904.8845840006834,11669.222513775912
1753294401,57,,Aggregated,471.000000,3.800000,69,77,86,96,130,160,220,270,650,750,750,15300,118,69,87.15992565137483,57.47862499993062,904.8845840006834,11627.276601307189
1753294402,58,GET,Metadata Request,1.000000,0.000000,260,270,270,270,280,280,280,280,280,280,280,56,0,270.0,276.688427017429,250.9484580004937,475.3354579952429,209.0
1753294402,58,GET,Tile Request,470.000000,3.800000,69,77,86,95,130,160,210,270,650,750,750,15244,118,69,86.4636782047402,57.47862499993062,904.8845840006834,11669.222513775912
1753294402,58,,Aggregated,471.000000,3.800000,69,77,86,96,130,160,220,270,650,750,750,15300,118,69,87.15992565137483,57.47862499993062,904.8845840006834,11627.276601307189
1753294403,59,GET,Metadata Request,1.000000,0.000000,270,270,280,280,280,280,280,280,280,280,280,56,0,270.0,276.688427017429,250.9484580004937,475.3354579952429,209.0
1753294403,59,GET,Tile Request,470.000000,3.800000,69,77,85,94,130,160,220,290,660,750,750,15244,118,69,86.4636782047402,57.47862499993062,904.8845840006834,11669.222513775912
1753294403,59,,Aggregated,471.000000,3.800000,69,77,86,95,130,160,230,290,660,750,750,15300,118,69,87.15992565137483,57.47862499993062,904.8845840006834,11627.276601307189
1753294404,60,GET,Metadata Request,1.000000,0.000000,270,280,280,280,280,280,280,280,280,280,280,59,0,270.0,276.6846461181866,250.9484580004937,475.3354579952429,209.0
1753294404,60,GET,Tile Request,498.700000,4.100000,69,76,84,92,120,160,210,260,620,750,750,16998,134,69,85.82863216414313,57.32529200031422,904.8845840006834,11644.417755030003
1753294404,60,,Aggregated,499.700000,4.100000,69,76,85,92,130,160,220,270,620,750,750,17057,134,69,86.48880129255305,57.32529200031422,904.8845840006834,11604.862754294425
1753294405,61,GET,Metadata Request,1.000000,0.000000,270,280,280,280,280,280,280,280,280,280,280,59,0,270.0,276.6846461181866,250.9484580004937,475.3354579952429,209.0
1753294405,61,GET,Tile Request,498.700000,4.100000,69,76,84,92,120,160,210,260,620,750,750,16998,134,69,85.82863216414313,57.32529200031422,904.8845840006834,11644.417755030003
1753294405,61,,Aggregated,499.700000,4.100000,69,76,85,92,130,160,220,270,620,750,750,17057,134,69,86.48880129255305,57.32529200031422,904.8845840006834,11604.862754294425
1753294406,62,GET,Metadata Request,1.000000,0.000000,260,280,280,280,280,280,280,280,280,280,280,59,0,270.0,276.6846461181866,250.9484580004937,475.3354579952429,209.0
1753294406,62,GET,Tile Request,498.700000,4.100000,69,76,84,91,130,160,220,280,660,750,750,16998,134,69,85.82863216414313,57.32529200031422,904.8845840006834,11644.417755030003
1753294406,62,,Aggregated,499.700000,4.100000,69,76,84,92,130,160,230,280,660,750,750,17057,134,69,86.48880129255305,57.32529200031422,904.8845840006834,11604.862754294425
1753294407,63,GET,Metadata Request,1.000000,0.000000,260,280,280,280,280,280,280,280,280,280,280,62,0,270.0,276.3123662091769,250.9484580004937,475.3354579952429,209.0
1753294407,63,GET,Tile Request,531.500000,4.800000,69,75,84,91,130,160,220,270,660,1300,1300,18827,145,69,85.65787046955198,56.79729200346628,1290.3719169989927,11648.350719711054
1753294407,63,,Aggregated,532.500000,4.800000,69,75,84,91,130,160,230,280,660,1300,1300,18889,145,69,86.28366213326399,56.79729200346628,1290.3719169989927,11610.80295410027
1753294408,64,GET,Metadata Request,1.000000,0.000000,260,280,280,280,280,280,280,280,280,280,280,62,0,270.0,276.3123662091769,250.9484580004937,475.3354579952429,209.0
1753294408,64,GET,Tile Request,531.500000,4.800000,69,75,84,91,130,160,220,270,660,1300,1300,18827,145,69,85.65787046955198,56.79729200346628,1290.3719169989927,11648.350719711054
1753294408,64,,Aggregated,532.500000,4.800000,69,75,84,91,130,160,230,280,660,1300,1300,18889,145,69,86.28366213326399,56.79729200346628,1290.3719169989927,11610.80295410027
1753294409,65,GET,Metadata Request,1.000000,0.000000,280,280,280,280,280,280,280,280,280,280,280,62,0,270.0,276.3123662091769,250.9484580004937,475.3354579952429,209.0
1753294409,65,GET,Tile Request,531.500000,4.800000,68,73,83,90,120,160,210,270,670,1300,1300,18827,145,69,85.65787046955198,56.79729200346628,1290.3719169989927,11648.350719711054
1753294409,65,,Aggregated,532.500000,4.800000,68,73,83,90,120,160,220,270,670,1300,1300,18889,145,69,86.28366213326399,56.79729200346628,1290.3719169989927,11610.80295410027
1753294410,66,GET,Metadata Request,1.000000,0.000000,280,280,280,300,460,460,460,460,460,460,460,65,0,270.0,279.43004033799156,250.9484580004937,475.3354579952429,209.0
1753294410,66,GET,Tile Request,563.900000,4.200000,68,74,83,91,120,160,200,250,660,1300,1300,20742,153,69,85.39817778319201,56.79729200346628,1290.3719169989927,11658.757062964034
1753294410,66,,Aggregated,564.900000,4.200000,68,74,84,91,130,160,200,260,660,1300,1300,20807,153,69,86.00432336237506,56.79729200346628,1290.3719169989927,11622.988609602538
1753294411,66,GET,Metadata Request,1.000000,0.000000,280,280,300,300,460,460,460,460,460,460,460,65,0,270.0,279.43004033799156,250.9484580004937,475.3354579952429,209.0
1753294411,66,GET,Tile Request,563.900000,4.200000,68,74,83,91,120,160,200,250,660,1300,1300,20742,153,69,85.39817778319201,56.79729200346628,1290.3719169989927,11658.757062964034
1753294411,66,,Aggregated,564.900000,4.200000,68,74,84,91,130,160,200,260,660,1300,1300,20807,153,69,86.00432336237506,56.79729200346628,1290.3719169989927,11622.988609602538
1753294412,67,GET,Metadata Request,1.000000,0.000000,280,280,300,300,460,460,460,460,460,460,460,65,0,270.0,279.43004033799156,250.9484580004937,475.3354579952429,209.0
1753294412,67,GET,Tile Request,563.900000,4.200000,68,74,83,91,120,150,190,230,330,1300,1300,20742,153,69,85.39817778319201,56.79729200346628,1290.3719169989927,11658.757062964034
1753294412,67,,Aggregated,564.900000,4.200000,68,74,83,91,130,150,190,240,350,1300,1300,20807,153,69,86.00432336237506,56.79729200346628,1290.3719169989927,11622.988609602538
1753294413,69,GET,Metadata Request,1.000000,0.000000,280,280,300,320,460,460,460,460,460,460,460,68,0,270.0,279.7517205436794,250.9484580004937,475.3354579952429,209.0
1753294413,69,GET,Tile Request,608.700000,4.000000,69,76,85,94,130,170,230,270,370,1300,1300,22424,166,69,86.02986969527689,56.79729200346628,1290.3719169989927,11644.779388155548
1753294413,69,,Aggregated,609.700000,4.000000,69,76,85,94,130,170,240,270,380,1300,1300,22492,166,69,86.61554841916498,56.79729200346628,1290.3719169989927,11610.20562866797
1753294414,70,GET,Metadata Request,1.000000,0.000000,280,280,300,320,460,460,460,460,460,460,460,68,0,270.0,279.7517205436794,250.9484580004937,475.3354579952429,209.0
1753294414,70,GET,Tile Request,608.700000,4.000000,69,76,85,94,130,170,230,270,370,1300,1300,22424,166,69,86.02986969527689,56.79729200346628,1290.3719169989927,11644.779388155548
1753294414,70,,Aggregated,609.700000,4.000000,69,76,85,94,130,170,240,270,380,1300,1300,22492,166,69,86.61554841916498,56.79729200346628,1290.3719169989927,11610.20562866797
1753294415,70,GET,Metadata Request,1.000000,0.000000,280,300,320,320,460,460,460,460,460,460,460,68,0,270.0,279.7517205436794,250.9484580004937,475.3354579952429,209.0
1753294415,70,GET,Tile Request,608.700000,4.000000,69,77,86,96,130,170,250,270,380,1300,1300,22424,166,69,86.02986969527689,56.79729200346628,1290.3719169989927,11644.779388155548
1753294415,70,,Aggregated,609.700000,4.000000,69,77,86,96,130,170,260,280,380,1300,1300,22492,166,69,86.61554841916498,56.79729200346628,1290.3719169989927,11610.20562866797
1753294416,72,GET,Metadata Request,1.000000,0.000000,280,280,300,320,460,460,460,460,460,460,460,71,0,270.0,279.39165429538855,250.9484580004937,475.3354579952429,209.0
1753294416,72,GET,Tile Request,600.300000,3.700000,70,77,86,95,130,170,230,270,360,1300,1300,24442,180,69,85.93341711545911,56.79729200346628,1290.3719169989927,11646.993372064479
1753294416,72,,Aggregated,601.300000,3.700000,70,77,86,95,130,170,240,270,370,1300,1300,24513,180,69,86.49375386900927,56.79729200346628,1290.3719169989927,11613.864112919675
1753294417,73,GET,Metadata Request,1.000000,0.000000,280,280,300,300,320,320,320,320,320,320,320,71,0,270.0,279.39165429538855,250.9484580004937,475.3354579952429,209.0
1753294417,73,GET,Tile Request,600.300000,3.700000,70,77,86,95,130,170,230,270,360,1300,1300,24442,180,69,85.93341711545911,56.79729200346628,1290.3719169989927,11646.993372064479
1753294417,73,,Aggregated,601.300000,3.700000,70,77,86,95,130,170,240,270,370,1300,1300,24513,180,69,86.49375386900927,56.79729200346628,1290.3719169989927,11613.864112919675
1753294418,74,GET,Metadata Request,1.000000,0.000000,280,280,300,300,320,320,320,320,320,320,320,71,0,270.0,279.39165429538855,250.9484580004937,475.3354579952429,209.0
1753294418,74,GET,Tile Request,600.300000,3.700000,71,78,87,96,130,180,230,270,360,390,390,24442,180,69,85.93341711545911,56.79729200346628,1290.3719169989927,11646.993372064479
1753294418,74,,Aggregated,601.300000,3.700000,71,78,87,96,130,180,240,270,360,390,390,24513,180,69,86.49375386900927,56.79729200346628,1290.3719169989927,11613.864112919675
1753294419,75,GET,Metadata Request,1.000000,0.000000,280,280,280,300,320,320,320,320,320,320,320,74,0,270.0,279.3605956752357,250.9484580004937,475.3354579952429,209.0
1753294419,75,GET,Tile Request,635.100000,3.700000,70,77,86,95,130,170,220,260,360,390,390,26674,191,69,85.60465903340717,56.79729200346628,1290.3719169989927,11642.086826122817
1753294419,75,,Aggregated,636.100000,3.700000,70,77,86,95,130,170,220,270,360,390,390,26748,191,69,86.14069684227121,56.79729200346628,1290.3719169989927,11610.45648272768
1753294420,76,GET,Metadata Request,1.000000,0.000000,280,280,280,300,320,320,320,320,320,320,320,74,0,270.0,279.3605956752357,250.9484580004937,475.3354579952429,209.0
1753294420,76,GET,Tile Request,635.100000,3.700000,70,77,86,95,130,170,220,260,360,390,390,26674,191,69,85.60465903340717,56.79729200346628,1290.3719169989927,11642.086826122817
1753294420,76,,Aggregated,636.100000,3.700000,70,77,86,95,130,170,220,270,360,390,390,26748,191,69,86.14069684227121,56.79729200346628,1290.3719169989927,11610.45648272768
1753294421,77,GET,Metadata Request,1.000000,0.000000,280,280,280,280,320,320,320,320,320,320,320,74,0,270.0,279.3605956752357,250.9484580004937,475.3354579952429,209.0
1753294421,77,GET,Tile Request,635.100000,3.700000,71,77,86,94,130,170,230,270,360,390,390,26674,191,69,85.60465903340717,56.79729200346628,1290.3719169989927,11642.086826122817
1753294421,77,,Aggregated,636.100000,3.700000,71,77,86,94,130,170,240,270,360,390,390,26748,191,69,86.14069684227121,56.79729200346628,1290.3719169989927,11610.45648272768
1753294422,78,GET,Metadata Request,1.000000,0.000000,270,280,280,280,280,280,280,280,280,280,280,77,0,270.0,279.1488976878312,250.9484580004937,475.3354579952429,209.0
1753294422,78,GET,Tile Request,657.700000,3.800000,70,77,85,94,120,160,220,260,360,450,450,28961,203,69,85.28912927161319,56.79729200346628,1290.3719169989927,11651.39708573599
1753294422,78,,Aggregated,658.700000,3.800000,70,77,86,94,120,160,220,260,360,450,450,29038,203,69,85.80318678824824,56.79729200346628,1290.3719169989927,11621.055306839315
1753294423,79,GET,Metadata Request,1.000000,0.000000,270,280,280,280,280,280,280,280,280,280,280,77,0,270.0,279.1488976878312,250.9484580004937,475.3354579952429,209.0
1753294423,79,GET,Tile Request,657.700000,3.800000,70,77,85,94,120,160,220,260,360,450,450,28961,203,69,85.28912927161319,56.79729200346628,1290.3719169989927,11651.39708573599
1753294423,79,,Aggregated,658.700000,3.800000,70,77,86,94,120,160,220,260,360,450,450,29038,203,69,85.80318678824824,56.79729200346628,1290.3719169989927,11621.055306839315
1753294424,80,GET,Metadata Request,1.000000,0.000000,270,280,280,280,280,280,280,280,280,280,280,77,0,270.0,279.1488976878312,250.9484580004937,475.3354579952429,209.0
1753294424,80,GET,Tile Request,657.700000,3.800000,70,76,84,92,120,150,190,220,330,450,450,28961,203,69,85.28912927161319,56.79729200346628,1290.3719169989927,11651.39708573599
1753294424,80,,Aggregated,658.700000,3.800000,70,76,84,92,120,150,190,220,330,450,450,29038,203,69,85.80318678824824,56.79729200346628,1290.3719169989927,11621.055306839315
1753294425,81,GET,Metadata Request,1.000000,0.000000,270,280,280,280,290,530,530,530,530,530,530,80,0,270.0,282.1642973494818,250.9484580004937,527.1547909942456,209.0
1753294425,81,GET,Tile Request,723.700000,4.200000,71,77,86,93,120,150,190,220,390,760,760,31245,216,69,85.4698801984026,56.79729200346628,1290.3719169989927,11650.137205952953
1753294425,81,,Aggregated,724.700000,4.200000,71,77,86,93,120,150,200,230,390,760,760,31325,216,69,85.97221230924336,56.79729200346628,1290.3719169989927,11620.9180207502
1753294426,82,GET,Metadata Request,1.000000,0.000000,280,280,290,290,530,530,530,530,530,530,530,80,0,270.0,282.1642973494818,250.9484580004937,527.1547909942456,209.0
1753294426,82,GET,Tile Request,723.700000,4.200000,71,77,86,93,120,150,190,220,390,760,760,31245,216,69,85.4698801984026,56.79729200346628,1290.3719169989927,11650.137205952953
1753294426,82,,Aggregated,724.700000,4.200000,71,77,86,93,120,150,200,230,390,760,760,31325,216,69,85.97221230924336,56.79729200346628,1290.3719169989927,11620.9180207502
1753294427,83,GET,Metadata Request,1.000000,0.000000,280,280,290,290,530,530,530,530,530,530,530,80,0,270.0,282.1642973494818,250.9484580004937,527.1547909942456,209.0
1753294427,83,GET,Tile Request,723.700000,4.200000,70,77,86,93,120,150,190,220,400,760,760,31245,216,69,85.4698801984026,56.79729200346628,1290.3719169989927,11650.137205952953
1753294427,83,,Aggregated,724.700000,4.200000,71,77,86,93,120,150,200,230,420,760,760,31325,216,69,85.97221230924336,56.79729200346628,1290.3719169989927,11620.9180207502
1753294428,84,GET,Metadata Request,1.000000,0.000000,280,280,290,300,530,530,530,530,530,530,530,83,0,270.0,282.1850687343766,250.9484580004937,527.1547909942456,209.0
1753294428,84,GET,Tile Request,758.700000,3.800000,70,77,86,93,120,150,190,220,380,760,760,33692,232,69,85.21577936723779,56.79729200346628,1290.3719169989927,11657.11002611896
1753294428,84,,Aggregated,759.700000,3.800000,70,77,86,93,120,150,190,220,390,760,760,33775,232,69,85.69981936775511,56.79729200346628,1290.3719169989927,11628.976994818653
1753294429,85,GET,Metadata Request,1.000000,0.000000,280,290,300,300,530,530,530,530,530,530,530,83,0,270.0,282.1850687343766,250.9484580004937,527.1547909942456,209.0
1753294429,85,GET,Tile Request,758.700000,3.800000,70,77,86,93,120,150,190,220,380,760,760,33692,232,69,85.21577936723779,56.79729200346628,1290.3719169989927,11657.11002611896
1753294429,85,,Aggregated,759.700000,3.800000,70,77,86,93,120,150,190,220,390,760,760,33775,232,69,85.69981936775511,56.79729200346628,1290.3719169989927,11628.976994818653
1753294430,86,GET,Metadata Request,1.000000,0.000000,280,290,300,300,530,530,530,530,530,530,530,83,0,270.0,282.1850687343766,250.9484580004937,527.1547909942456,209.0
1753294430,86,GET,Tile Request,758.700000,3.800000,70,77,86,93,120,150,190,220,380,760,760,33692,232,69,85.21577936723779,56.79729200346628,1290.3719169989927,11657.11002611896
1753294430,86,,Aggregated,759.700000,3.800000,70,77,86,93,120,150,190,220,390,760,760,33775,232,69,85.69981936775511,56.79729200346628,1290.3719169989927,11628.976994818653
1753294431,87,GET,Metadata Request,1.000000,0.000000,280,280,290,300,530,530,530,530,530,530,530,86,0,270.0,282.02459056926676,250.9484580004937,527.1547909942456,209.0
1753294431,87,GET,Tile Request,787.200000,5.100000,70,77,85,92,120,150,190,220,380,760,760,36271,251,69,85.00323066560749,56.79729200346628,1290.3719169989927,11665.878635824763
1753294431,87,,Aggregated,788.200000,5.100000,70,77,85,92,120,150,190,230,380,760,760,36357,251,69,85.4692712341834,56.79729200346628,1290.3719169989927,11638.778172016393
1753294432,88,GET,Metadata Request,1.000000,0.000000,280,280,290,300,530,530,530,530,530,530,530,86,0,270.0,282.02459056926676,250.9484580004937,527.1547909942456,209.0
1753294432,88,GET,Tile Request,787.200000,5.100000,70,77,85,92,120,150,190,220,380,760,760,36271,251,69,85.00323066560749,56.79729200346628,1290.3719169989927,11665.878635824763
1753294432,88,,Aggregated,788.200000,5.100000,70,77,85,92,120,150,190,230,380,760,760,36357,251,69,85.4692712341834,56.79729200346628,1290.3719169989927,11638.778172016393
1753294433,89,GET,Metadata Request,1.000000,0.000000,280,280,300,300,530,530,530,530,530,530,530,86,0,270.0,282.02459056926676,250.9484580004937,527.1547909942456,209.0
1753294433,89,GET,Tile Request,787.200000,5.100000,70,77,86,92,120,150,190,220,360,760,760,36271,251,69,85.00323066560749,56.79729200346628,1290.3719169989927,11665.878635824763
1753294433,89,,Aggregated,788.200000,5.100000,70,77,86,92,120,150,190,230,380,760,760,36357,251,69,85.4692712341834,56.79729200346628,1290.3719169989927,11638.778172016393
1753294434,90,GET,Metadata Request,1.000000,0.000000,280,280,290,300,530,530,530,530,530,530,530,89,0,270.0,281.8345327297843,250.9484580004937,527.1547909942456,209.0
1753294434,90,GET,Tile Request,815.300000,5.200000,71,77,86,93,120,150,190,220,350,760,760,38904,266,70,84.9098886342068,56.79729200346628,1290.3719169989927,11664.653711700596
1753294434,90,,Aggregated,816.300000,5.200000,71,77,86,93,120,150,190,230,360,760,760,38993,266,70,85.35936144533972,56.79729200346628,1290.3719169989927,11638.50662939502
1753294435,91,GET,Metadata Request,1.000000,0.000000,280,280,290,290,300,300,300,300,300,300,300,89,0,270.0,281.8345327297843,250.9484580004937,527.1547909942456,209.0
1753294435,91,GET,Tile Request,815.300000,5.200000,70,77,86,92,120,150,190,220,330,640,640,38904,266,70,84.9098886342068,56.79729200346628,1290.3719169989927,11664.653711700596
1753294435,91,,Aggregated,816.300000,5.200000,70,77,86,92,120,150,190,220,330,640,640,38993,266,70,85.35936144533972,56.79729200346628,1290.3719169989927,11638.50662939502
1753294436,92,GET,Metadata Request,1.000000,0.000000,280,280,290,290,300,300,300,300,300,300,300,89,0,270.0,281.8345327297843,250.9484580004937,527.1547909942456,209.0
1753294436,92,GET,Tile Request,815.300000,5.200000,70,77,86,92,120,150,190,220,330,640,640,38904,266,70,84.9098886342068,56.79729200346628,1290.3719169989927,11664.653711700596
1753294436,92,,Aggregated,816.300000,5.200000,70,77,86,92,120,150,190,220,330,640,640,38993,266,70,85.35936144533972,56.79729200346628,1290.3719169989927,11638.50662939502
1753294437,93,GET,Metadata Request,1.000000,0.000000,280,290,290,290,300,300,300,300,300,300,300,92,0,270.0,282.227259466827,250.9484580004937,527.1547909942456,209.0
1753294437,93,GET,Tile Request,852.100000,6.100000,71,78,86,92,120,150,180,210,310,350,380,41565,285,70,84.89941560359142,56.79729200346628,1290.3719169989927,11647.515048718875
1753294437,93,,Aggregated,853.100000,6.100000,71,78,86,92,120,150,190,220,310,350,380,41657,285,70,85.33521658866997,56.79729200346628,1290.3719169989927,11622.252946683631
1753294438,94,GET,Metadata Request,1.000000,0.000000,290,290,290,290,300,300,300,300,300,300,300,92,0,270.0,282.227259466827,250.9484580004937,527.1547909942456,209.0
1753294438,94,GET,Tile Request,852.100000,6.100000,71,78,86,93,120,150,180,210,310,380,380,41565,285,70,84.89941560359142,56.79729200346628,1290.3719169989927,11647.515048718875
1753294438,94,,Aggregated,853.100000,6.100000,71,78,86,93,120,150,190,220,310,380,380,41657,285,70,85.33521658866997,56.79729200346628,1290.3719169989927,11622.252946683631
1753294439,95,GET,Metadata Request,1.000000,0.000000,290,290,290,290,300,300,300,300,300,300,300,92,0,270.0,282.227259466827,250.9484580004937,527.1547909942456,209.0
1753294439,95,GET,Tile Request,852.100000,6.100000,71,78,86,93,120,150,180,210,310,380,380,41565,285,70,84.89941560359142,56.79729200346628,1290.3719169989927,11647.515048718875
1753294439,95,,Aggregated,853.100000,6.100000,71,78,86,93,120,150,190,220,310,380,380,41657,285,70,85.33521658866997,56.79729200346628,1290.3719169989927,11622.252946683631
1753294440,96,GET,Metadata Request,1.000000,0.000000,290,290,290,300,300,300,300,300,300,300,300,95,0,270.0,282.4559231994116,250.9484580004937,527.1547909942456,209.0
1753294440,96,GET,Tile Request,881.900000,6.300000,71,78,86,92,120,150,190,220,370,410,420,44376,308,70,84.82583829432774,56.79729200346628,1290.3719169989927,11656.10242022715
1753294440,96,,Aggregated,882.900000,6.300000,72,78,86,92,120,150,190,230,370,410,420,44471,308,70,85.24802034703585,56.79729200346628,1290.3719169989927,11631.648849812238
1753294441,97,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,300,300,300,300,300,300,95,0,270.0,282.4559231994116,250.9484580004937,527.1547909942456,209.0
1753294441,97,GET,Tile Request,881.900000,6.300000,72,78,86,92,120,150,190,220,360,410,420,44376,308,70,84.82583829432774,56.79729200346628,1290.3719169989927,11656.10242022715
1753294441,97,,Aggregated,882.900000,6.300000,72,78,86,92,120,150,190,230,360,410,420,44471,308,70,85.24802034703585,56.79729200346628,1290.3719169989927,11631.648849812238
1753294442,98,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,300,300,300,300,300,300,95,0,270.0,282.4559231994116,250.9484580004937,527.1547909942456,209.0
1753294442,98,GET,Tile Request,881.900000,6.300000,72,78,86,92,120,150,190,220,360,410,420,44376,308,70,84.82583829432774,56.79729200346628,1290.3719169989927,11656.10242022715
1753294442,98,,Aggregated,882.900000,6.300000,72,78,86,92,120,150,190,230,360,410,420,44471,308,70,85.24802034703585,56.79729200346628,1290.3719169989927,11631.648849812238
1753294443,99,GET,Metadata Request,1.000000,0.000000,290,290,290,300,300,300,300,300,300,300,300,98,0,270.0,282.35918406069834,250.9484580004937,527.1547909942456,209.0
1753294443,99,GET,Tile Request,905.200000,6.400000,72,79,87,94,120,150,190,220,370,410,420,47278,335,70,84.88891427971095,56.79729200346628,1290.3719169989927,11653.033588561277
1753294443,99,,Aggregated,906.200000,6.400000,72,79,87,94,120,150,190,220,370,410,420,47376,335,70,85.29739297015624,56.79729200346628,1290.3719169989927,11629.36094224924
1753294444,100,GET,Metadata Request,1.000000,0.000000,290,290,290,300,300,300,300,300,300,300,300,98,0,270.0,282.35918406069834,250.9484580004937,527.1547909942456,209.0
1753294444,100,GET,Tile Request,905.200000,6.400000,73,79,87,94,120,150,190,220,370,410,420,47278,335,70,84.88891427971095,56.79729200346628,1290.3719169989927,11653.033588561277
1753294444,100,,Aggregated,906.200000,6.400000,73,79,87,94,120,150,190,220,370,410,420,47376,335,70,85.29739297015624,56.79729200346628,1290.3719169989927,11629.36094224924
1753294445,101,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,300,300,300,300,300,300,98,0,270.0,282.35918406069834,250.9484580004937,527.1547909942456,209.0
1753294445,101,GET,Tile Request,905.200000,6.400000,73,79,87,94,120,150,190,220,370,410,420,47278,335,70,84.88891427971095,56.79729200346628,1290.3719169989927,11653.033588561277
1753294445,101,,Aggregated,906.200000,6.400000,73,79,87,94,120,150,190,220,370,410,420,47376,335,70,85.29739297015624,56.79729200346628,1290.3719169989927,11629.36094224924
1753294446,102,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,310,310,310,310,310,310,101,0,270.0,282.72976276185534,250.9484580004937,527.1547909942456,209.0
1753294446,102,GET,Tile Request,928.200000,7.400000,74,81,90,96,130,150,190,220,370,450,560,50068,348,71,85.25376959683571,56.79729200346628,1290.3719169989927,11654.923703762883
1753294446,102,,Aggregated,929.200000,7.400000,74,81,90,97,130,150,190,230,370,450,560,50169,348,71,85.65132735779699,56.79729200346628,1290.3719169989927,11631.880822818872
1753294447,103,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,310,310,310,310,310,310,101,0,270.0,282.72976276185534,250.9484580004937,527.1547909942456,209.0
1753294447,103,GET,Tile Request,928.200000,7.400000,74,81,90,97,130,150,190,220,370,560,560,50068,348,71,85.25376959683571,56.79729200346628,1290.3719169989927,11654.923703762883
1753294447,103,,Aggregated,929.200000,7.400000,74,81,90,97,130,160,190,230,370,560,560,50169,348,71,85.65132735779699,56.79729200346628,1290.3719169989927,11631.880822818872
1753294448,104,GET,Metadata Request,1.000000,0.000000,290,290,300,300,310,310,310,310,310,310,310,101,0,270.0,282.72976276185534,250.9484580004937,527.1547909942456,209.0
1753294448,104,GET,Tile Request,928.200000,7.400000,74,81,90,97,130,150,190,220,370,560,560,50068,348,71,85.25376959683571,56.79729200346628,1290.3719169989927,11654.923703762883
1753294448,104,,Aggregated,929.200000,7.400000,74,81,90,97,130,160,190,230,370,560,560,50169,348,71,85.65132735779699,56.79729200346628,1290.3719169989927,11631.880822818872
1753294449,105,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,310,310,310,310,310,310,104,0,270.0,283.03435213407425,250.9484580004937,527.1547909942456,209.0
1753294449,105,GET,Tile Request,948.100000,7.100000,74,81,89,95,130,150,190,220,380,710,830,53041,369,71,85.16310038783719,56.79729200346628,1290.3719169989927,11643.846156746667
1753294449,105,,Aggregated,949.100000,7.100000,74,81,89,95,130,150,190,230,380,710,830,53145,369,71,85.5503166862963,56.79729200346628,1290.3719169989927,11621.469188070374
1753294450,106,GET,Metadata Request,1.000000,0.000000,290,290,300,300,300,310,310,310,310,310,310,104,0,270.0,283.03435213407425,250.9484580004937,527.1547909942456,209.0
1753294450,106,GET,Tile Request,948.100000,7.100000,74,81,89,95,130,150,190,220,390,710,830,53041,369,71,85.16310038783719,56.79729200346628,1290.3719169989927,11643.846156746667
1753294450,106,,Aggregated,949.100000,7.100000,74,81,89,95,130,150,190,230,390,710,830,53145,369,71,85.5503166862963,56.79729200346628,1290.3719169989927,11621.469188070374
1753294451,107,GET,Metadata Request,1.000000,0.000000,290,290,300,300,310,310,310,310,310,310,310,104,0,270.0,283.03435213407425,250.9484580004937,527.1547909942456,209.0
1753294451,107,GET,Tile Request,948.100000,7.100000,74,81,89,95,130,150,190,220,390,710,830,53041,369,71,85.16310038783719,56.79729200346628,1290.3719169989927,11643.846156746667
1753294451,107,,Aggregated,949.100000,7.100000,74,81,89,95,130,150,190,230,390,710,830,53145,369,71,85.5503166862963,56.79729200346628,1290.3719169989927,11621.469188070374
1753294452,108,GET,Metadata Request,1.000000,0.000000,290,300,300,300,300,310,310,310,310,310,310,107,0,270.0,283.242912737818,250.9484580004937,527.1547909942456,209.0
1753294452,108,GET,Tile Request,963.500000,7.400000,74,82,90,96,130,160,190,210,370,710,830,55281,389,71,85.16294400047776,56.79729200346628,1290.3719169989927,11645.390513919792
1753294452,108,,Aggregated,964.500000,7.400000,74,82,90,96,130,160,190,220,370,710,830,55388,389,71,85.54560011109551,56.79729200346628,1290.3719169989927,11623.297392937098
1753294453,109,GET,Metadata Request,1.000000,0.000000,290,300,300,300,300,310,310,310,310,310,310,107,0,270.0,283.242912737818,250.9484580004937,527.1547909942456,209.0
1753294453,109,GET,Tile Request,963.500000,7.400000,74,82,90,96,130,160,190,210,370,710,830,55281,389,71,85.16294400047776,56.79729200346628,1290.3719169989927,11645.390513919792
1753294453,109,,Aggregated,964.500000,7.400000,74,82,90,97,130,160,190,220,370,710,830,55388,389,71,85.54560011109551,56.79729200346628,1290.3719169989927,11623.297392937098
1753294454,110,GET,Metadata Request,1.000000,0.000000,300,300,300,300,310,310,310,310,310,310,310,107,0,270.0,283.242912737818,250.9484580004937,527.1547909942456,209.0
1753294454,110,GET,Tile Request,963.500000,7.400000,74,82,90,96,130,160,190,210,370,710,830,55281,389,71,85.16294400047776,56.79729200346628,1290.3719169989927,11645.390513919792
1753294454,110,,Aggregated,964.500000,7.400000,74,82,90,97,130,160,190,220,370,710,830,55388,389,71,85.54560011109551,56.79729200346628,1290.3719169989927,11623.297392937098
1753294455,111,GET,Metadata Request,1.000000,0.000000,300,300,300,310,320,320,320,320,320,320,320,110,0,270.0,283.70780414492896,250.9484580004937,527.1547909942456,209.0
1753294455,111,GET,Tile Request,889.600000,5.800000,75,82,90,96,130,160,210,370,1600,1600,1700,58389,408,71,87.07650966701503,56.79729200346628,1740.4950830023154,11660.384918392163
1753294455,111,,Aggregated,890.600000,5.800000,75,82,90,96,130,160,210,370,1600,1600,1700,58499,408,71,87.44625004535605,56.79729200346628,1740.4950830023154,11638.85203165866
1753294456,112,GET,Metadata Request,1.000000,0.000000,300,300,300,310,320,320,320,320,320,320,320,110,0,270.0,283.70780414492896,250.9484580004937,527.1547909942456,209.0
1753294456,112,GET,Tile Request,889.600000,5.800000,75,82,90,95,130,160,210,430,1600,1600,1700,58389,408,71,87.07650966701503,56.79729200346628,1740.4950830023154,11660.384918392163
1753294456,112,,Aggregated,890.600000,5.800000,75,82,90,96,130,160,210,430,1600,1600,1700,58499,408,71,87.44625004535605,56.79729200346628,1740.4950830023154,11638.85203165866
1753294457,113,GET,Metadata Request,1.000000,0.000000,300,300,300,300,320,320,320,320,320,320,320,110,0,270.0,283.70780414492896,250.9484580004937,527.1547909942456,209.0
1753294457,113,GET,Tile Request,889.600000,5.800000,75,82,90,95,130,160,210,430,1600,1600,1700,58389,408,71,87.07650966701503,56.79729200346628,1740.4950830023154,11660.384918392163
1753294457,113,,Aggregated,890.600000,5.800000,75,82,90,96,130,160,210,430,1600,1600,1700,58499,408,71,87.44625004535605,56.79729200346628,1740.4950830023154,11638.85203165866
1753294458,114,GET,Metadata Request,1.000000,0.000000,300,300,300,320,330,330,330,330,330,330,330,113,0,270.0,284.16948966313396,250.9484580004937,527.1547909942456,209.0
1753294458,114,GET,Tile Request,931.900000,6.700000,75,82,90,96,120,160,230,420,1600,1600,1700,61482,427,71,87.30643341446765,56.79729200346628,1740.4950830023154,11674.698253147262
1753294458,114,,Aggregated,932.900000,6.700000,75,82,90,96,120,160,240,420,1600,1600,1700,61595,427,71,87.66759138761647,56.79729200346628,1740.4950830023154,11653.663690234596
1753294459,115,GET,Metadata Request,1.000000,0.000000,300,300,300,320,330,330,330,330,330,330,330,113,0,270.0,284.16948966313396,250.9484580004937,527.1547909942456,209.0
1753294459,115,GET,Tile Request,931.900000,6.700000,75,82,90,96,120,160,230,420,1600,1600,1700,61482,427,71,87.30643341446765,56.79729200346628,1740.4950830023154,11674.698253147262
1753294459,115,,Aggregated,932.900000,6.700000,75,82,90,96,130,160,250,420,1600,1600,1700,61595,427,71,87.66759138761647,56.79729200346628,1740.4950830023154,11653.663690234596
1753294460,116,GET,Metadata Request,1.000000,0.000000,300,300,320,320,330,330,330,330,330,330,330,113,0,270.0,284.16948966313396,250.9484580004937,527.1547909942456,209.0
1753294460,116,GET,Tile Request,931.900000,6.700000,75,82,90,96,120,160,230,420,1600,1600,1700,61482,427,71,87.30643341446765,56.79729200346628,1740.4950830023154,11674.698253147262
1753294460,116,,Aggregated,932.900000,6.700000,75,82,90,96,130,160,250,420,1600,1600,1700,61595,427,71,87.66759138761647,56.79729200346628,1740.4950830023154,11653.663690234596
1753294461,117,GET,Metadata Request,1.000000,0.000000,300,300,300,320,330,330,330,330,330,330,330,116,0,270.0,284.2354310253948,250.9484580004937,527.1547909942456,209.0
1753294461,117,GET,Tile Request,942.400000,6.400000,75,82,90,96,120,160,220,380,1600,1600,1700,65011,447,71,87.05483352171528,56.79729200346628,1740.4950830023154,11677.33991170725
1753294461,117,,Aggregated,943.400000,6.400000,75,82,90,96,120,160,220,380,1600,1600,1700,65127,447,71,87.4060388483913,56.79729200346628,1740.4950830023154,11656.913246426213
1753294462,118,GET,Metadata Request,1.000000,0.000000,290,300,300,300,330,330,330,330,330,330,330,116,0,270.0,284.2354310253948,250.9484580004937,527.1547909942456,209.0
1753294462,118,GET,Tile Request,942.400000,6.400000,75,82,90,96,120,160,220,390,1600,1600,1700,65011,447,71,87.05483352171528,56.79729200346628,1740.4950830023154,11677.33991170725
1753294462,118,,Aggregated,943.400000,6.400000,75,82,90,96,120,160,230,390,1600,1600,1700,65127,447,71,87.4060388483913,56.79729200346628,1740.4950830023154,11656.913246426213
1753294463,119,GET,Metadata Request,1.000000,0.000000,290,300,300,300,330,330,330,330,330,330,330,116,0,270.0,284.2354310253948,250.9484580004937,527.1547909942456,209.0
1753294463,119,GET,Tile Request,942.400000,6.400000,75,82,90,96,120,160,220,390,1600,1600,1700,65011,447,71,87.05483352171528,56.79729200346628,1740.4950830023154,11677.33991170725
1753294463,119,,Aggregated,943.400000,6.400000,75,82,90,96,120,160,230,390,1600,1600,1700,65127,447,71,87.4060388483913,56.79729200346628,1740.4950830023154,11656.913246426213
1753294464,120,GET,Metadata Request,1.000000,0.000000,300,300,300,330,330,330,330,330,330,330,330,119,0,280.0,284.74924299108284,250.9484580004937,527.1547909942456,209.0
1753294464,120,GET,Tile Request,1071.800000,6.100000,76,83,91,97,120,150,210,320,1500,1600,1600,68300,465,72,87.1024970558137,56.79729200346628,1740.4950830023154,11680.453396778916
1753294464,120,,Aggregated,1072.800000,6.100000,76,83,91,97,120,150,220,330,1500,1600,1600,68419,465,72,87.44626067069115,56.79729200346628,1740.4950830023154,11660.501293500343
1753294465,121,GET,Metadata Request,1.000000,0.000000,300,300,330,330,330,330,330,330,330,330,330,119,0,280.0,284.74924299108284,250.9484580004937,527.1547909942456,209.0
1753294465,121,GET,Tile Request,1071.800000,6.100000,76,83,91,97,120,150,210,310,1500,1600,1600,68300,465,72,87.1024970558137,56.79729200346628,1740.4950830023154,11680.453396778916
1753294465,121,,Aggregated,1072.800000,6.100000,76,83,91,98,120,150,210,310,1500,1600,1600,68419,465,72,87.44626067069115,56.79729200346628,1740.4950830023154,11660.501293500343
1753294466,122,GET,Metadata Request,1.000000,0.000000,290,300,300,300,330,330,330,330,330,330,330,119,0,280.0,284.74924299108284,250.9484580004937,527.1547909942456,209.0
1753294466,122,GET,Tile Request,1071.800000,6.100000,76,83,91,97,120,150,210,310,1500,1600,1600,68300,465,72,87.1024970558137,56.79729200346628,1740.4950830023154,11680.453396778916
1753294466,122,,Aggregated,1072.800000,6.100000,76,83,91,98,120,150,210,310,1500,1600,1600,68419,465,72,87.44626067069115,56.79729200346628,1740.4950830023154,11660.501293500343
1753294467,123,GET,Metadata Request,1.000000,0.000000,300,300,300,330,340,340,340,340,340,340,340,122,0,280.0,285.3780389256722,250.9484580004937,527.1547909942456,209.0
1753294467,123,GET,Tile Request,1108.300000,6.600000,77,85,93,99,120,150,180,230,420,490,500,71718,496,72,87.22009856007094,56.79729200346628,1740.4950830023154,11669.179118213
1753294467,123,,Aggregated,1109.300000,6.600000,77,85,93,99,120,150,190,240,420,490,500,71840,496,72,87.55661399331991,56.79729200346628,1740.4950830023154,11649.71723273942
1753294468,124,GET,Metadata Request,1.000000,0.000000,300,300,300,330,340,340,340,340,340,340,340,122,0,280.0,285.3780389256722,250.9484580004937,527.1547909942456,209.0
1753294468,124,GET,Tile Request,1108.300000,6.600000,77,85,93,99,120,150,180,230,420,490,500,71718,496,72,87.22009856007094,56.79729200346628,1740.4950830023154,11669.179118213
1753294468,124,,Aggregated,1109.300000,6.600000,77,85,93,99,120,150,190,240,420,490,500,71840,496,72,87.55661399331991,56.79729200346628,1740.4950830023154,11649.71723273942
1753294469,125,GET,Metadata Request,1.000000,0.000000,300,300,330,330,340,340,340,340,340,340,340,122,0,280.0,285.3780389256722,250.9484580004937,527.1547909942456,209.0
1753294469,125,GET,Tile Request,1108.300000,6.600000,77,85,93,99,120,150,180,230,420,490,500,71718,496,72,87.22009856007094,56.79729200346628,1740.4950830023154,11669.179118213
1753294469,125,,Aggregated,1109.300000,6.600000,77,85,93,99,120,150,190,240,420,490,500,71840,496,72,87.55661399331991,56.79729200346628,1740.4950830023154,11649.71723273942
1753294470,126,GET,Metadata Request,1.000000,0.000000,290,300,300,300,330,340,340,340,340,340,340,125,0,280.0,285.37925166345667,250.9484580004937,527.1547909942456,209.0
1753294470,126,GET,Tile Request,1135.000000,7.200000,78,86,94,100,120,150,200,260,640,800,810,74907,518,72,87.75869754955134,56.79729200346628,1740.4950830023154,11689.956492717636
1753294470,126,,Aggregated,1136.000000,7.200000,78,87,94,100,120,150,200,270,640,800,810,75032,518,72,88.08792466950337,56.79729200346628,1740.4950830023154,11670.82972598358
1753294471,127,GET,Metadata Request,1.000000,0.000000,290,300,300,300,330,340,340,340,340,340,340,125,0,280.0,285.37925166345667,250.9484580004937,527.1547909942456,209.0
1753294471,127,GET,Tile Request,1135.000000,7.200000,78,87,94,100,120,150,200,260,650,800,810,74907,518,72,87.75869754955134,56.79729200346628,1740.4950830023154,11689.956492717636
1753294471,127,,Aggregated,1136.000000,7.200000,78,87,94,100,120,150,210,270,650,800,810,75032,518,72,88.08792466950337,56.79729200346628,1740.4950830023154,11670.82972598358
1753294472,128,GET,Metadata Request,1.000000,0.000000,290,300,330,330,340,340,340,340,340,340,340,125,0,280.0,285.37925166345667,250.9484580004937,527.1547909942456,209.0
1753294472,128,GET,Tile Request,1135.000000,7.200000,78,87,94,100,120,150,200,260,650,800,810,74907,518,72,87.75869754955134,56.79729200346628,1740.4950830023154,11689.956492717636
1753294472,128,,Aggregated,1136.000000,7.200000,78,87,94,100,120,150,210,270,650,800,810,75032,518,72,88.08792466950337,56.79729200346628,1740.4950830023154,11670.82972598358
1753294473,129,GET,Metadata Request,1.000000,0.000000,290,330,330,330,340,340,340,340,340,340,340,128,0,280.0,286.1773883432761,250.9484580004937,527.1547909942456,209.0
1753294473,129,GET,Tile Request,1110.400000,7.700000,80,88,96,100,130,160,200,270,640,800,810,78527,545,73,87.94627819033276,56.79729200346628,1740.4950830023154,11677.165166121207
1753294473,129,,Aggregated,1111.400000,7.700000,80,88,96,100,130,160,210,280,640,800,810,78655,545,73,88.26887156773509,56.79729200346628,1740.4950830023154,11658.50233297311
1753294474,130,GET,Metadata Request,1.000000,0.000000,290,330,330,330,340,340,340,340,340,340,340,128,0,280.0,286.1773883432761,250.9484580004937,527.1547909942456,209.0
1753294474,130,GET,Tile Request,1110.400000,7.700000,80,88,96,100,130,160,210,270,650,800,810,78527,545,73,87.94627819033276,56.79729200346628,1740.4950830023154,11677.165166121207
1753294474,130,,Aggregated,1111.400000,7.700000,80,88,96,100,130,160,210,280,650,800,810,78655,545,73,88.26887156773509,56.79729200346628,1740.4950830023154,11658.50233297311
1753294475,131,GET,Metadata Request,1.000000,0.000000,290,300,330,330,340,340,340,340,340,340,340,128,0,280.0,286.1773883432761,250.9484580004937,527.1547909942456,209.0
1753294475,131,GET,Tile Request,1110.400000,7.700000,80,88,96,100,130,160,210,270,650,800,810,78527,545,73,87.94627819033276,56.79729200346628,1740.4950830023154,11677.165166121207
1753294475,131,,Aggregated,1111.400000,7.700000,80,88,96,100,130,160,210,280,650,800,810,78655,545,73,88.26887156773509,56.79729200346628,1740.4950830023154,11658.50233297311
1753294476,132,GET,Metadata Request,1.000000,0.000000,290,320,330,330,340,340,340,340,340,340,340,131,0,280.0,286.8442286866453,250.9484580004937,527.1547909942456,209.0
1753294476,132,GET,Tile Request,1118.800000,8.800000,82,91,100,110,140,170,220,280,640,800,810,81745,572,73,88.43203280361385,56.79729200346628,1740.4950830023154,11681.301865557527
1753294476,132,,Aggregated,1119.800000,8.800000,82,91,100,110,140,170,220,290,640,800,810,81876,572,73,88.749488439706,56.79729200346628,1740.4950830023154,11662.946406761444
1753294477,133,GET,Metadata Request,1.000000,0.000000,290,320,330,330,340,340,340,340,340,340,340,131,0,280.0,286.8442286866453,250.9484580004937,527.1547909942456,209.0
1753294477,133,GET,Tile Request,1118.800000,8.800000,82,91,100,110,140,170,220,280,650,800,810,81745,572,73,88.43203280361385,56.79729200346628,1740.4950830023154,11681.301865557527
1753294477,133,,Aggregated,1119.800000,8.800000,82,91,100,110,140,170,230,290,650,800,810,81876,572,73,88.749488439706,56.79729200346628,1740.4950830023154,11662.946406761444
1753294478,134,GET,Metadata Request,1.000000,0.000000,320,330,340,340,340,340,340,340,340,340,340,131,0,280.0,286.8442286866453,250.9484580004937,527.1547909942456,209.0
1753294478,134,GET,Tile Request,1118.800000,8.800000,82,91,100,110,140,170,220,280,650,800,810,81745,572,73,88.43203280361385,56.79729200346628,1740.4950830023154,11681.301865557527
1753294478,134,,Aggregated,1119.800000,8.800000,82,91,100,110,140,170,230,290,650,800,810,81876,572,73,88.749488439706,56.79729200346628,1740.4950830023154,11662.946406761444
1753294479,135,GET,Metadata Request,1.000000,0.000000,310,330,340,340,340,340,340,340,340,340,340,134,0,280.0,287.2929489996424,250.9484580004937,527.1547909942456,209.0
1753294479,135,GET,Tile Request,1105.900000,8.700000,81,92,100,110,140,180,240,300,650,800,1000,85253,605,73,88.89624042176234,56.79729200346628,1740.4950830023154,11676.294980821789
1753294479,135,,Aggregated,1106.900000,8.700000,81,92,100,110,140,180,240,310,650,800,1000,85387,605,73,89.20758944385516,56.79729200346628,1740.4950830023154,11658.299061918091
1753294480,136,GET,Metadata Request,1.000000,0.000000,310,330,340,340,340,340,340,340,340,340,340,134,0,280.0,287.2929489996424,250.9484580004937,527.1547909942456,209.0
1753294480,136,GET,Tile Request,1105.900000,8.700000,81,92,100,110,140,180,240,300,620,800,1000,85253,605,73,88.89624042176234,56.79729200346628,1740.4950830023154,11676.294980821789
1753294480,136,,Aggregated,1106.900000,8.700000,81,92,100,110,140,180,240,300,620,800,1000,85387,605,73,89.20758944385516,56.79729200346628,1740.4950830023154,11658.299061918091
1753294481,137,GET,Metadata Request,1.000000,0.000000,320,330,340,340,340,340,340,340,340,340,340,134,0,280.0,287.2929489996424,250.9484580004937,527.1547909942456,209.0
1753294481,137,GET,Tile Request,1105.900000,8.700000,81,92,100,110,140,180,240,300,620,800,1000,85253,605,73,88.89624042176234,56.79729200346628,1740.4950830023154,11676.294980821789
1753294481,137,,Aggregated,1106.900000,8.700000,81,92,100,110,140,180,240,300,620,800,1000,85387,605,73,89.20758944385516,56.79729200346628,1740.4950830023154,11658.299061918091
1753294482,138,GET,Metadata Request,1.000000,0.000000,320,320,340,340,480,480,480,480,480,480,480,137,0,280.0,289.06309305810043,250.9484580004937,527.1547909942456,209.0
1753294482,138,GET,Tile Request,1120.200000,9.200000,82,94,110,120,150,180,220,260,510,690,1000,88177,623,74,89.32717982311267,56.79729200346628,1740.4950830023154,11669.96457126008
1753294482,138,,Aggregated,1121.200000,9.200000,82,94,110,120,150,180,220,270,510,690,1000,88314,623,74,89.63702673428413,56.79729200346628,1740.4950830023154,11652.185372647598
1753294483,139,GET,Metadata Request,1.000000,0.000000,320,340,340,340,480,480,480,480,480,480,480,137,0,280.0,289.06309305810043,250.9484580004937,527.1547909942456,209.0
1753294483,139,GET,Tile Request,1129.900000,9.300000,82,95,110,120,150,180,220,260,510,690,1000,88584,629,74,89.39190956756997,56.79729200346628,1740.4950830023154,11669.882823083175
1753294483,139,,Aggregated,1130.900000,9.300000,82,95,110,120,150,180,220,270,510,690,1000,88721,629,74,89.70023512902898,56.79729200346628,1740.4950830023154,11652.185311256637
1753294484,140,GET,Metadata Request,1.000000,0.000000,320,340,340,340,480,480,480,480,480,480,480,137,0,280.0,289.06309305810043,250.9484580004937,527.1547909942456,209.0
1753294484,140,GET,Tile Request,1129.900000,9.300000,82,95,110,120,150,180,220,260,510,690,1000,88584,629,74,89.39190956756997,56.79729200346628,1740.4950830023154,11669.882823083175
1753294484,140,,Aggregated,1130.900000,9.300000,82,95,110,120,150,180,220,270,510,690,1000,88721,629,74,89.70023512902898,56.79729200346628,1740.4950830023154,11652.185311256637
1753294485,141,GET,Metadata Request,1.000000,0.000000,320,320,340,450,480,480,480,480,480,480,480,140,0,280.0,290.49474344969246,250.9484580004937,527.1547909942456,209.0
1753294485,141,GET,Tile Request,1115.100000,9.600000,85,97,110,120,160,190,220,260,510,770,1000,92193,662,74,89.89048496364833,56.79729200346628,1740.4950830023154,11664.143785319926
1753294485,141,,Aggregated,1116.100000,9.600000,85,97,110,120,160,190,220,270,510,770,1000,92333,662,74,90.1946513633976,56.79729200346628,1740.4950830023154,11646.77491254481
1753294486,142,GET,Metadata Request,1.000000,0.000000,320,320,340,450,480,480,480,480,480,480,480,140,0,280.0,290.49474344969246,250.9484580004937,527.1547909942456,209.0
1753294486,142,GET,Tile Request,1115.100000,9.600000,85,97,110,120,160,190,220,260,520,770,1000,92193,662,74,89.89048496364833,56.79729200346628,1740.4950830023154,11664.143785319926
1753294486,142,,Aggregated,1116.100000,9.600000,85,97,110,120,160,190,220,270,520,770,1000,92333,662,74,90.1946513633976,56.79729200346628,1740.4950830023154,11646.77491254481
1753294487,143,GET,Metadata Request,1.000000,0.000000,320,340,450,450,480,480,480,480,480,480,480,140,0,280.0,290.49474344969246,250.9484580004937,527.1547909942456,209.0
1753294487,143,GET,Tile Request,1115.100000,9.600000,85,97,110,120,160,190,220,260,520,770,1000,92193,662,74,89.89048496364833,56.79729200346628,1740.4950830023154,11664.143785319926
1753294487,143,,Aggregated,1116.100000,9.600000,85,97,110,120,160,190,220,270,520,770,1000,92333,662,74,90.1946513633976,56.79729200346628,1740.4950830023154,11646.77491254481
1753294488,144,GET,Metadata Request,1.000000,0.000000,320,320,320,450,480,480,480,480,480,480,480,143,0,280.0,290.758430650067,250.9484580004937,527.1547909942456,209.0
1753294488,144,GET,Tile Request,1156.300000,10.200000,85,96,110,120,160,190,220,270,550,850,1000,95728,692,75,90.36916047393368,56.79729200346628,1740.4950830023154,11659.413734748454
1753294488,144,,Aggregated,1157.300000,10.200000,85,96,110,120,160,190,220,280,550,850,1000,95871,692,75,90.66805863537132,56.79729200346628,1740.4950830023154,11642.334438985721
1753294489,145,GET,Metadata Request,1.000000,0.000000,320,320,320,320,450,450,450,450,450,450,450,143,0,280.0,290.758430650067,250.9484580004937,527.1547909942456,209.0
1753294489,145,GET,Tile Request,1156.300000,10.200000,85,96,110,120,160,190,220,270,550,800,850,95728,692,75,90.36916047393368,56.79729200346628,1740.4950830023154,11659.413734748454
1753294489,145,,Aggregated,1157.300000,10.200000,85,96,110,120,160,190,220,270,550,800,850,95871,692,75,90.66805863537132,56.79729200346628,1740.4950830023154,11642.334438985721
1753294490,146,GET,Metadata Request,1.000000,0.000000,320,320,320,320,450,450,450,450,450,450,450,143,0,280.0,290.758430650067,250.9484580004937,527.1547909942456,209.0
1753294490,146,GET,Tile Request,1156.300000,10.200000,85,96,110,120,160,190,220,270,550,800,850,95728,692,75,90.36916047393368,56.79729200346628,1740.4950830023154,11659.413734748454
1753294490,146,,Aggregated,1157.300000,10.200000,85,96,110,120,160,190,220,270,550,800,850,95871,692,75,90.66805863537132,56.79729200346628,1740.4950830023154,11642.334438985721
1753294491,147,GET,Metadata Request,1.000000,0.000000,300,310,320,320,450,450,450,450,450,450,450,146,0,280.0,290.98664754081705,250.9484580004937,527.1547909942456,209.0
1753294491,147,GET,Tile Request,1171.900000,9.400000,85,94,110,120,150,180,210,250,450,800,850,99737,727,75,90.42963818520546,56.79729200346628,1740.4950830023154,11650.163108976609
1753294491,147,,Aggregated,1172.900000,9.400000,85,94,110,120,150,180,210,260,450,800,850,99883,727,75,90.72279441164962,56.79729200346628,1740.4950830023154,11633.439444149655
1753294492,148,GET,Metadata Request,1.000000,0.000000,300,310,320,320,450,450,450,450,450,450,450,146,0,280.0,290.98664754081705,250.9484580004937,527.1547909942456,209.0
1753294492,148,GET,Tile Request,1171.900000,9.400000,85,94,110,120,150,180,210,250,460,800,850,99737,727,75,90.42963818520546,56.79729200346628,1740.4950830023154,11650.163108976609
1753294492,148,,Aggregated,1172.900000,9.400000,85,94,110,120,150,180,210,260,460,800,850,99883,727,75,90.72279441164962,56.79729200346628,1740.4950830023154,11633.439444149655
1753294493,149,GET,Metadata Request,1.000000,0.000000,300,310,320,320,450,450,450,450,450,450,450,146,0,280.0,290.98664754081705,250.9484580004937,527.1547909942456,209.0
1753294493,149,GET,Tile Request,1171.900000,9.400000,85,94,110,120,150,180,210,250,460,800,850,99737,727,75,90.42963818520546,56.79729200346628,1740.4950830023154,11650.163108976609
1753294493,149,,Aggregated,1172.900000,9.400000,85,94,110,120,150,180,210,260,460,800,850,99883,727,75,90.72279441164962,56.79729200346628,1740.4950830023154,11633.439444149655
1753294494,150,GET,Metadata Request,1.000000,0.000000,300,310,310,320,320,320,320,320,320,320,320,149,0,280.0,291.3539854493895,250.9484580004937,527.1547909942456,209.0
1753294494,150,GET,Tile Request,1235.100000,10.500000,84,92,100,110,150,180,210,260,490,880,920,103650,751,76,90.62554364895121,56.79729200346628,1740.4950830023154,11645.114452484322
1753294494,150,,Aggregated,1236.100000,10.500000,84,92,100,110,150,180,220,260,490,880,920,103799,751,76,90.91368262744106,56.79729200346628,1740.4950830023154,11628.698291891058
1753294495,151,GET,Metadata Request,1.000000,0.000000,300,310,310,320,320,320,320,320,320,320,320,149,0,280.0,291.3539854493895,250.9484580004937,527.1547909942456,209.0
1753294495,151,GET,Tile Request,1235.100000,10.500000,84,92,100,110,150,180,210,260,490,880,920,103650,751,76,90.62554364895121,56.79729200346628,1740.4950830023154,11645.114452484322
1753294495,151,,Aggregated,1236.100000,10.500000,84,92,100,110,150,180,220,260,490,880,920,103799,751,76,90.91368262744106,56.79729200346628,1740.4950830023154,11628.698291891058
1753294496,152,GET,Metadata Request,1.000000,0.000000,300,310,310,310,320,320,320,320,320,320,320,149,0,280.0,291.3539854493895,250.9484580004937,527.1547909942456,209.0
1753294496,152,GET,Tile Request,1235.100000,10.500000,84,92,100,110,150,180,210,260,490,880,920,103650,751,76,90.62554364895121,56.79729200346628,1740.4950830023154,11645.114452484322
1753294496,152,,Aggregated,1236.100000,10.500000,84,92,100,110,150,180,220,260,490,880,920,103799,751,76,90.91368262744106,56.79729200346628,1740.4950830023154,11628.698291891058
1753294497,153,GET,Metadata Request,1.000000,0.000000,300,310,310,310,320,320,320,320,320,320,320,152,0,280.0,291.454409532602,250.9484580004937,527.1547909942456,209.0
1753294497,153,GET,Tile Request,1278.600000,9.900000,82,90,98,110,150,180,210,270,520,880,920,107642,773,76,90.85871226183205,56.79729200346628,1740.4950830023154,11640.383502721987
1753294497,153,,Aggregated,1279.600000,9.900000,82,90,99,110,150,180,210,280,520,880,920,107794,773,76,91.14157166017667,56.79729200346628,1740.4950830023154,11624.264142716664
1753294498,154,GET,Metadata Request,1.000000,0.000000,300,310,310,310,320,320,320,320,320,320,320,152,0,280.0,291.454409532602,250.9484580004937,527.1547909942456,209.0
1753294498,154,GET,Tile Request,1278.600000,9.900000,82,90,98,110,140,180,210,270,520,880,920,107642,773,76,90.85871226183205,56.79729200346628,1740.4950830023154,11640.383502721987
1753294498,154,,Aggregated,1279.600000,9.900000,82,90,98,110,150,180,210,280,520,880,920,107794,773,76,91.14157166017667,56.79729200346628,1740.4950830023154,11624.264142716664
1753294499,155,GET,Metadata Request,1.000000,0.000000,310,310,320,320,320,320,320,320,320,320,320,152,0,280.0,291.454409532602,250.9484580004937,527.1547909942456,209.0
1753294499,155,GET,Tile Request,1278.600000,9.900000,82,90,98,110,140,180,210,270,520,880,920,107642,773,76,90.85871226183205,56.79729200346628,1740.4950830023154,11640.383502721987
1753294499,155,,Aggregated,1279.600000,9.900000,82,90,98,110,150,180,210,280,520,880,920,107794,773,76,91.14157166017667,56.79729200346628,1740.4950830023154,11624.264142716664
1753294500,155,GET,Metadata Request,1.000000,0.000000,300,310,320,320,320,320,320,320,320,320,320,152,0,280.0,291.454409532602,250.9484580004937,527.1547909942456,209.0
1753294500,155,GET,Tile Request,1304.900000,8.900000,81,88,96,100,140,170,210,250,520,880,920,108125,781,76,90.89748374578558,56.79729200346628,1740.4950830023154,11637.810663583816
1753294500,155,,Aggregated,1305.900000,8.900000,81,88,96,100,140,180,210,260,520,880,920,108277,781,76,91.17902694258267,56.79729200346628,1740.4950830023154,11621.766820285009
1753294501,156,GET,Metadata Request,1.000000,0.000000,300,310,320,320,340,340,340,340,340,340,340,155,0,280.0,291.8019994577457,250.9484580004937,527.1547909942456,209.0
1753294501,156,GET,Tile Request,1325.700000,9.300000,82,89,97,110,140,180,220,280,580,920,930,111426,811,76,91.1965654930698,56.79729200346628,1740.4950830023154,11634.459784969396
1753294501,156,,Aggregated,1326.700000,9.300000,82,89,98,110,140,180,220,280,580,920,930,111581,811,76,91.47523159450758,56.79729200346628,1740.4950830023154,11618.588388704171
1753294502,158,GET,Metadata Request,1.000000,0.000000,300,310,320,320,340,340,340,340,340,340,340,155,0,280.0,291.8019994577457,250.9484580004937,527.1547909942456,209.0
1753294502,158,GET,Tile Request,1325.700000,9.300000,82,89,97,110,140,180,220,280,580,920,930,111426,811,76,91.1965654930698,56.79729200346628,1740.4950830023154,11634.459784969396
1753294502,158,,Aggregated,1326.700000,9.300000,82,89,98,110,140,180,220,280,580,920,930,111581,811,76,91.47523159450758,56.79729200346628,1740.4950830023154,11618.588388704171
1753294503,159,GET,Metadata Request,1.000000,0.000000,310,320,320,340,580,580,580,580,580,580,580,157,0,280.0,293.80458890412973,250.9484580004937,576.2285419987165,209.0
1753294503,159,GET,Tile Request,1225.200000,8.400000,83,92,100,110,160,200,260,320,640,920,930,113037,818,76,91.74101624884753,56.79729200346628,1740.4950830023154,11633.189725488115
1753294503,159,,Aggregated,1226.200000,8.400000,83,92,100,110,160,200,270,320,640,920,930,113194,818,76,92.02127828488197,56.79729200346628,1740.4950830023154,11617.344382211071
1753294504,160,GET,Metadata Request,1.000000,0.000000,320,320,340,340,580,580,580,580,580,580,580,158,0,280.0,294.07229746168383,250.9484580004937,576.2285419987165,209.0
1753294504,160,GET,Tile Request,1248.600000,8.400000,84,93,110,120,180,230,290,350,620,880,930,114650,825,76,92.32764419297092,56.79729200346628,1740.4950830023154,11636.30682948103
1753294504,160,,Aggregated,1249.600000,8.400000,84,93,110,120,180,230,290,350,620,880,930,114808,825,77,92.60528734690149,56.79729200346628,1740.4950830023154,11620.580447355585
1753294505,160,GET,Metadata Request,1.000000,0.000000,320,340,340,340,580,580,580,580,580,580,580,158,0,280.0,294.07229746168383,250.9484580004937,576.2285419987165,209.0
1753294505,160,GET,Tile Request,1248.600000,8.400000,84,93,110,120,180,230,290,350,620,880,930,114650,825,76,92.32764419297092,56.79729200346628,1740.4950830023154,11636.30682948103
1753294505,160,,Aggregated,1249.600000,8.400000,84,93,110,120,180,230,290,350,620,880,930,114808,825,77,92.60528734690149,56.79729200346628,1740.4950830023154,11620.580447355585
1753294506,160,GET,Metadata Request,1.000000,0.000000,330,340,340,340,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294506,160,GET,Tile Request,1190.500000,8.600000,84,94,110,120,180,230,290,350,570,860,930,117281,853,77,92.36974905301895,56.79729200346628,1740.4950830023154,11634.680076056651
1753294506,160,,Aggregated,1191.500000,8.600000,84,94,110,120,180,230,290,350,580,860,930,117441,853,77,92.64523310550884,56.79729200346628,1740.4950830023154,11619.113886973033
1753294507,160,GET,Metadata Request,1.000000,0.000000,340,340,340,340,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294507,160,GET,Tile Request,1224.300000,8.900000,84,95,110,120,170,220,290,340,570,860,930,118852,865,77,92.42239624383157,56.79729200346628,1740.4950830023154,11632.922054319659
1753294507,160,,Aggregated,1225.300000,8.900000,84,95,110,120,170,220,290,340,580,860,930,119012,865,77,92.6941730315331,56.79729200346628,1740.4950830023154,11617.563707861393
1753294508,160,GET,Metadata Request,1.000000,0.000000,340,340,340,340,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294508,160,GET,Tile Request,1224.300000,8.900000,84,95,110,120,170,220,290,340,570,860,930,118852,865,77,92.42239624383157,56.79729200346628,1740.4950830023154,11632.922054319659
1753294508,160,,Aggregated,1225.300000,8.900000,84,95,110,120,170,220,290,340,580,860,930,119012,865,77,92.6941730315331,56.79729200346628,1740.4950830023154,11617.563707861393
1753294509,160,GET,Metadata Request,0.800000,0.000000,340,340,340,580,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294509,160,GET,Tile Request,1226.900000,9.300000,84,93,100,110,170,220,290,340,620,950,1200,122176,887,77,92.47443819124572,56.79729200346628,1740.4950830023154,11633.208256940807
1753294509,160,,Aggregated,1227.700000,9.300000,84,94,100,110,170,220,290,340,620,950,1200,122336,887,77,92.738762448589,56.79729200346628,1740.4950830023154,11618.266838869997
1753294510,160,GET,Metadata Request,0.800000,0.000000,340,340,340,580,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294510,160,GET,Tile Request,1250.300000,9.300000,84,93,100,110,160,220,280,340,680,950,1200,123300,896,77,92.47703870799323,56.79729200346628,1740.4950830023154,11637.238442822385
1753294510,160,,Aggregated,1251.100000,9.300000,84,93,100,110,160,220,290,340,680,950,1200,123460,896,77,92.73895314395361,56.79729200346628,1740.4950830023154,11622.427830876397
1753294511,160,GET,Metadata Request,0.800000,0.000000,340,340,580,580,580,580,580,580,580,580,580,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294511,160,GET,Tile Request,1250.300000,9.300000,84,93,100,110,160,220,280,340,680,950,1200,123300,896,77,92.47703870799323,56.79729200346628,1740.4950830023154,11637.238442822385
1753294511,160,,Aggregated,1251.100000,9.300000,84,93,100,110,160,220,290,340,680,950,1200,123460,896,77,92.73895314395361,56.79729200346628,1740.4950830023154,11622.427830876397
1753294512,160,GET,Metadata Request,0.500000,0.000000,340,340,340,340,340,340,340,340,340,340,340,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294512,160,GET,Tile Request,1298.500000,8.900000,84,92,100,110,150,210,270,320,570,950,1200,127222,918,77,92.45178496425876,56.79729200346628,1740.4950830023154,11636.962600808036
1753294512,160,,Aggregated,1299.000000,8.900000,84,92,100,110,150,210,270,320,580,950,1200,127382,918,77,92.70566696377726,56.79729200346628,1740.4950830023154,11622.608343408017
1753294513,160,GET,Metadata Request,0.500000,0.000000,330,330,330,330,330,330,330,330,330,330,330,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294513,160,GET,Tile Request,1309.500000,9.000000,84,91,99,110,140,200,260,310,570,950,1200,127787,921,77,92.44400380620783,56.79729200346628,1740.4950830023154,11635.682706378582
1753294513,160,,Aggregated,1310.000000,9.000000,84,91,99,110,140,200,260,320,580,950,1200,127947,921,77,92.69677442097768,56.79729200346628,1740.4950830023154,11621.393436344737
1753294514,160,GET,Metadata Request,0.500000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294514,160,GET,Tile Request,1309.500000,9.000000,84,91,99,110,140,200,260,310,570,950,1200,127787,921,77,92.44400380620783,56.79729200346628,1740.4950830023154,11635.682706378582
1753294514,160,,Aggregated,1310.000000,9.000000,84,91,99,110,140,200,260,320,580,950,1200,127947,921,77,92.69677442097768,56.79729200346628,1740.4950830023154,11621.393436344737
1753294515,160,GET,Metadata Request,0.200000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294515,160,GET,Tile Request,1449.200000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132375,945,77,92.28640218883311,56.79729200346628,1740.4950830023154,11634.481510859301
1753294515,160,,Aggregated,1449.400000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132535,945,77,92.53061283588283,56.79729200346628,1740.4950830023154,11620.688346474517
1753294516,160,GET,Metadata Request,0.200000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294516,160,GET,Tile Request,1449.200000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132375,945,77,92.28640218883311,56.79729200346628,1740.4950830023154,11634.481510859301
1753294516,160,,Aggregated,1449.400000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132535,945,77,92.53061283588283,56.79729200346628,1740.4950830023154,11620.688346474517
1753294517,160,GET,Metadata Request,0.200000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294517,160,GET,Tile Request,1449.200000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132375,945,77,92.28640218883311,56.79729200346628,1740.4950830023154,11634.481510859301
1753294517,160,,Aggregated,1449.400000,10.200000,82,88,94,99,120,150,200,250,560,950,1200,132535,945,77,92.53061283588283,56.79729200346628,1740.4950830023154,11620.688346474517
1753294518,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294518,160,GET,Tile Request,1482.300000,8.800000,81,87,92,96,110,150,210,290,600,950,1200,136767,967,78,92.35939541348246,56.79729200346628,1740.4950830023154,11635.800873017613
1753294518,160,,Aggregated,1482.300000,8.800000,81,87,92,96,110,150,210,290,600,950,1200,136927,967,78,92.59568759245953,56.79729200346628,1740.4950830023154,11622.44858939435
1753294519,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294519,160,GET,Tile Request,1482.300000,8.800000,81,87,93,97,110,150,210,280,600,950,1200,136767,967,78,92.35939541348246,56.79729200346628,1740.4950830023154,11635.800873017613
1753294519,160,,Aggregated,1482.300000,8.800000,81,87,93,97,110,150,210,280,600,950,1200,136927,967,78,92.59568759245953,56.79729200346628,1740.4950830023154,11622.44858939435
1753294520,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294520,160,GET,Tile Request,1482.300000,8.800000,81,87,93,97,110,150,210,280,600,950,1200,136767,967,78,92.35939541348246,56.79729200346628,1740.4950830023154,11635.800873017613
1753294520,160,,Aggregated,1482.300000,8.800000,81,87,93,97,110,150,210,280,600,950,1200,136927,967,78,92.59568759245953,56.79729200346628,1740.4950830023154,11622.44858939435
1753294521,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294521,160,GET,Tile Request,1468.500000,8.300000,81,88,93,97,120,150,210,260,540,830,920,141129,1000,78,92.4044958325912,56.79729200346628,1740.4950830023154,11636.398529005379
1753294521,160,,Aggregated,1468.500000,8.300000,81,88,93,97,120,150,210,260,540,830,920,141289,1000,78,92.63344191561063,56.79729200346628,1740.4950830023154,11623.457792184812
1753294522,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294522,160,GET,Tile Request,1468.500000,8.300000,81,88,93,97,120,150,210,270,550,830,920,141129,1000,78,92.4044958325912,56.79729200346628,1740.4950830023154,11636.398529005379
1753294522,160,,Aggregated,1468.500000,8.300000,81,88,93,97,120,150,210,270,550,830,920,141289,1000,78,92.63344191561063,56.79729200346628,1740.4950830023154,11623.457792184812
1753294523,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294523,160,GET,Tile Request,1468.500000,8.300000,81,88,93,97,120,150,210,270,550,830,920,141129,1000,78,92.4044958325912,56.79729200346628,1740.4950830023154,11636.398529005379
1753294523,160,,Aggregated,1468.500000,8.300000,81,88,93,97,120,150,210,270,550,830,920,141289,1000,78,92.63344191561063,56.79729200346628,1740.4950830023154,11623.457792184812
1753294524,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294524,160,GET,Tile Request,1487.000000,9.000000,81,87,92,96,110,150,220,290,570,860,920,145673,1032,78,92.30982964758007,56.79729200346628,1740.4950830023154,11642.317347758335
1753294524,160,,Aggregated,1487.000000,9.000000,81,87,92,96,110,150,220,290,570,860,920,145833,1032,78,92.53174587856576,56.79729200346628,1740.4950830023154,11629.77333662477
1753294525,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294525,160,GET,Tile Request,1487.000000,9.000000,81,87,92,96,110,150,220,300,580,860,920,145673,1032,78,92.30982964758007,56.79729200346628,1740.4950830023154,11642.317347758335
1753294525,160,,Aggregated,1487.000000,9.000000,81,87,92,96,110,150,220,300,580,860,920,145833,1032,78,92.53174587856576,56.79729200346628,1740.4950830023154,11629.77333662477
1753294526,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294526,160,GET,Tile Request,1487.000000,9.000000,81,87,92,96,110,150,220,300,580,860,920,145673,1032,78,92.30982964758007,56.79729200346628,1740.4950830023154,11642.317347758335
1753294526,160,,Aggregated,1487.000000,9.000000,81,87,92,96,110,150,220,300,580,860,920,145833,1032,78,92.53174587856576,56.79729200346628,1740.4950830023154,11629.77333662477
1753294527,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294527,160,GET,Tile Request,1482.300000,9.600000,80,85,90,94,110,150,220,300,570,860,920,150392,1055,78,92.14569155740304,56.79729200346628,1740.4950830023154,11643.013963508698
1753294527,160,,Aggregated,1482.300000,9.600000,80,85,90,94,110,150,220,300,570,860,920,150552,1055,78,92.36082634012108,56.79729200346628,1740.4950830023154,11630.862399702428
1753294528,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294528,160,GET,Tile Request,1482.300000,9.600000,80,85,90,94,110,150,220,290,570,860,920,150392,1055,78,92.14569155740304,56.79729200346628,1740.4950830023154,11643.013963508698
1753294528,160,,Aggregated,1482.300000,9.600000,80,85,90,94,110,150,220,290,570,860,920,150552,1055,78,92.36082634012108,56.79729200346628,1740.4950830023154,11630.862399702428
1753294529,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294529,160,GET,Tile Request,1482.300000,9.600000,80,85,90,94,110,150,220,290,570,860,920,150392,1055,78,92.14569155740304,56.79729200346628,1740.4950830023154,11643.013963508698
1753294529,160,,Aggregated,1482.300000,9.600000,80,85,90,94,110,150,220,290,570,860,920,150552,1055,78,92.36082634012108,56.79729200346628,1740.4950830023154,11630.862399702428
1753294530,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294530,160,GET,Tile Request,1514.000000,9.400000,79,85,90,94,110,150,210,280,540,860,860,154950,1085,78,92.08523882016014,56.79729200346628,1740.4950830023154,11642.420690545337
1753294530,160,,Aggregated,1514.000000,9.400000,79,85,90,94,110,150,210,280,540,860,860,155110,1085,78,92.29411409735519,56.79729200346628,1740.4950830023154,11630.62681967636
1753294531,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294531,160,GET,Tile Request,1514.000000,9.400000,79,85,90,94,110,150,210,290,530,860,860,154950,1085,78,92.08523882016014,56.79729200346628,1740.4950830023154,11642.420690545337
1753294531,160,,Aggregated,1514.000000,9.400000,79,85,90,94,110,150,210,290,530,860,860,155110,1085,78,92.29411409735519,56.79729200346628,1740.4950830023154,11630.62681967636
1753294532,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294532,160,GET,Tile Request,1514.000000,9.400000,79,85,90,94,110,150,210,290,530,860,860,154950,1085,78,92.08523882016014,56.79729200346628,1740.4950830023154,11642.420690545337
1753294532,160,,Aggregated,1514.000000,9.400000,79,85,90,94,110,150,210,290,530,860,860,155110,1085,78,92.29411409735519,56.79729200346628,1740.4950830023154,11630.62681967636
1753294533,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294533,160,GET,Tile Request,1533.800000,9.600000,79,86,91,95,110,140,210,320,530,860,910,159087,1115,78,92.17743397668336,56.79729200346628,1740.4950830023154,11642.250894164828
1753294533,160,,Aggregated,1533.800000,9.600000,79,86,91,95,110,140,210,320,530,860,910,159247,1115,78,92.38079035401341,56.79729200346628,1740.4950830023154,11630.763581103569
1753294534,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294534,160,GET,Tile Request,1533.800000,9.600000,79,86,91,96,110,140,220,320,540,860,910,159087,1115,78,92.17743397668336,56.79729200346628,1740.4950830023154,11642.250894164828
1753294534,160,,Aggregated,1533.800000,9.600000,79,86,91,96,110,140,220,320,540,860,910,159247,1115,78,92.38079035401341,56.79729200346628,1740.4950830023154,11630.763581103569
1753294535,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294535,160,GET,Tile Request,1533.800000,9.600000,79,86,91,96,110,140,220,320,540,860,910,159087,1115,78,92.17743397668336,56.79729200346628,1740.4950830023154,11642.250894164828
1753294535,160,,Aggregated,1533.800000,9.600000,79,86,91,96,110,140,220,320,540,860,910,159247,1115,78,92.38079035401341,56.79729200346628,1740.4950830023154,11630.763581103569
1753294536,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294536,160,GET,Tile Request,1465.700000,9.100000,81,87,94,99,120,150,260,380,590,1500,1700,163438,1147,78,92.44898116036545,56.79729200346628,1740.4950830023154,11636.019102044813
1753294536,160,,Aggregated,1465.700000,9.100000,81,87,94,99,120,150,260,380,590,1500,1700,163598,1147,78,92.64666356156405,56.79729200346628,1740.4950830023154,11624.84339661854
1753294537,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294537,160,GET,Tile Request,1465.700000,9.100000,81,88,94,100,120,150,270,390,610,1500,1700,163438,1147,78,92.44898116036545,56.79729200346628,1740.4950830023154,11636.019102044813
1753294537,160,,Aggregated,1465.700000,9.100000,81,88,94,100,120,150,270,390,610,1500,1700,163598,1147,78,92.64666356156405,56.79729200346628,1740.4950830023154,11624.84339661854
1753294538,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294538,160,GET,Tile Request,1465.700000,9.100000,81,88,94,100,120,150,270,390,610,1500,1700,163438,1147,78,92.44898116036545,56.79729200346628,1740.4950830023154,11636.019102044813
1753294538,160,,Aggregated,1465.700000,9.100000,81,88,94,100,120,150,270,390,610,1500,1700,163598,1147,78,92.64666356156405,56.79729200346628,1740.4950830023154,11624.84339661854
1753294539,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294539,160,GET,Tile Request,1422.600000,10.100000,83,90,97,100,120,170,310,420,630,1500,1700,167569,1175,78,92.65853457784975,56.79729200346628,1740.4950830023154,11633.226127744392
1753294539,160,,Aggregated,1422.600000,10.100000,83,90,97,100,120,170,310,420,630,1500,1700,167729,1175,78,92.85114835915468,56.79729200346628,1740.4950830023154,11622.328333204157
1753294540,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294540,160,GET,Tile Request,1422.600000,10.100000,83,90,97,100,120,170,310,420,610,1500,1700,167569,1175,78,92.65853457784975,56.79729200346628,1740.4950830023154,11633.226127744392
1753294540,160,,Aggregated,1422.600000,10.100000,83,90,97,100,120,170,310,420,610,1500,1700,167729,1175,78,92.85114835915468,56.79729200346628,1740.4950830023154,11622.328333204157
1753294541,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294541,160,GET,Tile Request,1422.600000,10.100000,83,90,97,100,120,170,310,420,610,1500,1700,167569,1175,78,92.65853457784975,56.79729200346628,1740.4950830023154,11633.226127744392
1753294541,160,,Aggregated,1422.600000,10.100000,83,90,97,100,120,170,310,420,610,1500,1700,167729,1175,78,92.85114835915468,56.79729200346628,1740.4950830023154,11622.328333204157
1753294542,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294542,160,GET,Tile Request,1398.800000,10.400000,83,91,97,100,120,160,280,420,610,1500,1700,172104,1212,79,92.59013653125075,56.79729200346628,1740.4950830023154,11634.423854181192
1753294542,160,,Aggregated,1398.800000,10.400000,83,91,97,100,120,160,280,420,610,1500,1700,172264,1212,79,92.77774311540037,56.79729200346628,1740.4950830023154,11623.811841127572
1753294543,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294543,160,GET,Tile Request,1398.800000,10.400000,83,91,97,100,120,170,290,420,610,1500,1700,172104,1212,79,92.59013653125075,56.79729200346628,1740.4950830023154,11634.423854181192
1753294543,160,,Aggregated,1398.800000,10.400000,83,91,97,100,120,170,290,420,610,1500,1700,172264,1212,79,92.77774311540037,56.79729200346628,1740.4950830023154,11623.811841127572
1753294544,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294544,160,GET,Tile Request,1398.800000,10.400000,83,91,97,100,120,170,290,420,610,1500,1700,172104,1212,79,92.59013653125075,56.79729200346628,1740.4950830023154,11634.423854181192
1753294544,160,,Aggregated,1398.800000,10.400000,83,91,97,100,120,170,290,420,610,1500,1700,172264,1212,79,92.77774311540037,56.79729200346628,1740.4950830023154,11623.811841127572
1753294545,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294545,160,GET,Tile Request,1416.300000,10.900000,81,88,93,98,120,160,250,380,590,1500,1700,176902,1245,78,92.37911915712836,56.79729200346628,1740.4950830023154,11631.1079241614
1753294545,160,,Aggregated,1416.300000,10.900000,81,88,93,98,120,160,250,380,590,1500,1700,177062,1245,78,92.56183268906524,56.79729200346628,1740.4950830023154,11620.786470275949
1753294546,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294546,160,GET,Tile Request,1416.300000,10.900000,81,88,93,98,120,150,240,370,590,1500,1700,176902,1245,78,92.37911915712836,56.79729200346628,1740.4950830023154,11631.1079241614
1753294546,160,,Aggregated,1416.300000,10.900000,81,88,93,98,120,150,240,370,590,1500,1700,177062,1245,78,92.56183268906524,56.79729200346628,1740.4950830023154,11620.786470275949
1753294547,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294547,160,GET,Tile Request,1416.300000,10.900000,81,88,93,98,120,150,240,370,590,1500,1700,176902,1245,78,92.37911915712836,56.79729200346628,1740.4950830023154,11631.1079241614
1753294547,160,,Aggregated,1416.300000,10.900000,81,88,93,98,120,150,240,370,590,1500,1700,177062,1245,78,92.56183268906524,56.79729200346628,1740.4950830023154,11620.786470275949
1753294548,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294548,160,GET,Tile Request,1486.800000,10.800000,81,87,92,96,110,150,220,280,560,950,980,181412,1266,79,92.3445643318486,56.79729200346628,1740.4950830023154,11634.848091636717
1753294548,160,,Aggregated,1486.800000,10.800000,81,87,92,96,110,150,220,280,560,950,980,181572,1266,79,92.5227699591692,56.79729200346628,1740.4950830023154,11624.779712731039
1753294549,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294549,160,GET,Tile Request,1486.800000,10.800000,81,87,92,96,110,140,210,280,560,950,980,181412,1266,79,92.3445643318486,56.79729200346628,1740.4950830023154,11634.848091636717
1753294549,160,,Aggregated,1486.800000,10.800000,81,87,92,96,110,140,210,280,560,950,980,181572,1266,79,92.5227699591692,56.79729200346628,1740.4950830023154,11624.779712731039
1753294550,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294550,160,GET,Tile Request,1486.800000,10.800000,81,87,92,96,110,140,210,280,560,950,980,181412,1266,79,92.3445643318486,56.79729200346628,1740.4950830023154,11634.848091636717
1753294550,160,,Aggregated,1486.800000,10.800000,81,87,92,96,110,140,210,280,560,950,980,181572,1266,79,92.5227699591692,56.79729200346628,1740.4950830023154,11624.779712731039
1753294551,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294551,160,GET,Tile Request,1540.700000,10.200000,81,87,91,95,110,130,190,250,490,910,950,185791,1293,79,92.34486292730027,56.79729200346628,1740.4950830023154,11634.607887357299
1753294551,160,,Aggregated,1540.700000,10.200000,81,87,91,95,110,130,190,250,490,910,950,185951,1293,79,92.51887169514008,56.79729200346628,1740.4950830023154,11624.776817548709
1753294552,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294552,160,GET,Tile Request,1540.700000,10.200000,81,87,91,95,110,130,190,250,480,910,950,185791,1293,79,92.34486292730027,56.79729200346628,1740.4950830023154,11634.607887357299
1753294552,160,,Aggregated,1540.700000,10.200000,81,87,91,95,110,130,190,250,480,910,950,185951,1293,79,92.51887169514008,56.79729200346628,1740.4950830023154,11624.776817548709
1753294553,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294553,160,GET,Tile Request,1540.700000,10.200000,81,87,91,95,110,130,190,250,480,910,950,185791,1293,79,92.34486292730027,56.79729200346628,1740.4950830023154,11634.607887357299
1753294553,160,,Aggregated,1540.700000,10.200000,81,87,91,95,110,130,190,250,480,910,950,185951,1293,79,92.51887169514008,56.79729200346628,1740.4950830023154,11624.776817548709
1753294554,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294554,160,GET,Tile Request,1524.000000,9.200000,80,86,91,95,110,140,210,310,560,920,950,190214,1313,79,92.39938505509494,56.79729200346628,1740.4950830023154,11638.677694596612
1753294554,160,,Aggregated,1524.000000,9.200000,80,86,91,95,110,140,210,310,560,920,950,190374,1313,79,92.56930521671434,56.79729200346628,1740.4950830023154,11629.07161166966
1753294555,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294555,160,GET,Tile Request,1524.000000,9.200000,80,87,91,95,110,140,210,310,560,920,950,190214,1313,79,92.39938505509494,56.79729200346628,1740.4950830023154,11638.677694596612
1753294555,160,,Aggregated,1524.000000,9.200000,80,87,91,95,110,140,210,310,560,920,950,190374,1313,79,92.56930521671434,56.79729200346628,1740.4950830023154,11629.07161166966
1753294556,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294556,160,GET,Tile Request,1524.000000,9.200000,80,87,91,95,110,140,210,310,560,920,950,190214,1313,79,92.39938505509494,56.79729200346628,1740.4950830023154,11638.677694596612
1753294556,160,,Aggregated,1524.000000,9.200000,80,87,91,95,110,140,210,310,560,920,950,190374,1313,79,92.56930521671434,56.79729200346628,1740.4950830023154,11629.07161166966
1753294557,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294557,160,GET,Tile Request,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194732,1353,79,92.34717307379427,56.79729200346628,1740.4950830023154,11635.000914076782
1753294557,160,,Aggregated,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194892,1353,79,92.51319699866107,56.79729200346628,1740.4950830023154,11625.620538554687
1753294558,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294558,160,GET,Tile Request,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194732,1353,79,92.34717307379427,56.79729200346628,1740.4950830023154,11635.000914076782
1753294558,160,,Aggregated,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194892,1353,79,92.51319699866107,56.79729200346628,1740.4950830023154,11625.620538554687
1753294559,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294559,160,GET,Tile Request,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194732,1353,79,92.34717307379427,56.79729200346628,1740.4950830023154,11635.000914076782
1753294559,160,,Aggregated,1489.200000,8.200000,81,87,93,97,110,150,220,310,560,880,920,194892,1353,79,92.51319699866107,56.79729200346628,1740.4950830023154,11625.620538554687
1753294560,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294560,160,GET,Tile Request,1481.900000,9.400000,82,88,93,98,120,150,210,290,590,880,920,199260,1392,79,92.32522400347482,56.79729200346628,1740.4950830023154,11636.65565090836
1753294560,160,,Aggregated,1481.900000,9.400000,82,88,93,98,120,150,210,290,590,880,920,199420,1392,79,92.48749582483873,56.79729200346628,1740.4950830023154,11627.486937117641
1753294561,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294561,160,GET,Tile Request,1481.900000,9.400000,82,88,93,98,120,150,210,290,620,880,920,199260,1392,79,92.32522400347482,56.79729200346628,1740.4950830023154,11636.65565090836
1753294561,160,,Aggregated,1481.900000,9.400000,82,88,93,98,120,150,210,290,620,880,920,199420,1392,79,92.48749582483873,56.79729200346628,1740.4950830023154,11627.486937117641
1753294562,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294562,160,GET,Tile Request,1481.900000,9.400000,82,88,93,98,120,150,210,290,620,880,920,199260,1392,79,92.32522400347482,56.79729200346628,1740.4950830023154,11636.65565090836
1753294562,160,,Aggregated,1481.900000,9.400000,82,88,93,98,120,150,210,290,620,880,920,199420,1392,79,92.48749582483873,56.79729200346628,1740.4950830023154,11627.486937117641
1753294563,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294563,160,GET,Tile Request,1491.100000,11.100000,82,88,94,99,120,150,200,250,540,920,930,203740,1422,79,92.31495521695594,56.79729200346628,1740.4950830023154,11639.067291646215
1753294563,160,,Aggregated,1491.100000,11.100000,82,88,94,99,120,150,200,250,540,920,930,203900,1422,79,92.4736697320233,56.79729200346628,1740.4950830023154,11630.098136341343
1753294564,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294564,160,GET,Tile Request,1491.100000,11.100000,82,88,94,99,120,150,200,250,520,920,930,203740,1422,79,92.31495521695594,56.79729200346628,1740.4950830023154,11639.067291646215
1753294564,160,,Aggregated,1491.100000,11.100000,82,88,94,99,120,150,200,250,520,920,930,203900,1422,79,92.4736697320233,56.79729200346628,1740.4950830023154,11630.098136341343
1753294565,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294565,160,GET,Tile Request,1491.100000,11.100000,82,88,94,99,120,150,200,250,520,920,930,203740,1422,79,92.31495521695594,56.79729200346628,1740.4950830023154,11639.067291646215
1753294565,160,,Aggregated,1491.100000,11.100000,82,88,94,99,120,150,200,250,520,920,930,203900,1422,79,92.4736697320233,56.79729200346628,1740.4950830023154,11630.098136341343
1753294566,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294566,160,GET,Tile Request,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208482,1457,79,92.16983945325669,56.79729200346628,1740.4950830023154,11637.30111952111
1753294566,160,,Aggregated,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208642,1457,79,92.32505800055027,56.79729200346628,1740.4950830023154,11628.537168930512
1753294567,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294567,160,GET,Tile Request,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208482,1457,79,92.16983945325669,56.79729200346628,1740.4950830023154,11637.30111952111
1753294567,160,,Aggregated,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208642,1457,79,92.32505800055027,56.79729200346628,1740.4950830023154,11628.537168930512
1753294568,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294568,160,GET,Tile Request,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208482,1457,79,92.16983945325669,56.79729200346628,1740.4950830023154,11637.30111952111
1753294568,160,,Aggregated,1504.200000,11.500000,81,87,93,97,110,140,190,220,440,810,930,208642,1457,79,92.32505800055027,56.79729200346628,1740.4950830023154,11628.537168930512
1753294569,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294569,160,GET,Tile Request,1525.200000,11.800000,80,87,92,96,110,150,190,230,440,810,930,213076,1498,79,92.11566469737438,56.79729200346628,1740.4950830023154,11635.141353319943
1753294569,160,,Aggregated,1525.200000,11.800000,80,87,92,96,110,150,190,230,440,810,930,213236,1498,79,92.26757983414946,56.79729200346628,1740.4950830023154,11626.56783563751
1753294570,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294570,160,GET,Tile Request,1525.200000,11.800000,80,86,92,96,110,150,190,230,440,810,930,213076,1498,79,92.11566469737438,56.79729200346628,1740.4950830023154,11635.141353319943
1753294570,160,,Aggregated,1525.200000,11.800000,80,86,92,96,110,150,190,230,440,810,930,213236,1498,79,92.26757983414946,56.79729200346628,1740.4950830023154,11626.56783563751
1753294571,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294571,160,GET,Tile Request,1525.200000,11.800000,80,86,92,96,110,150,190,230,440,810,930,213076,1498,79,92.11566469737438,56.79729200346628,1740.4950830023154,11635.141353319943
1753294571,160,,Aggregated,1525.200000,11.800000,80,86,92,96,110,150,190,230,440,810,930,213236,1498,79,92.26757983414946,56.79729200346628,1740.4950830023154,11626.56783563751
1753294572,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294572,160,GET,Tile Request,1539.000000,11.700000,79,85,91,94,110,140,190,230,390,810,930,217812,1535,79,91.98388686438506,56.79729200346628,1740.4950830023154,11629.444768883257
1753294572,160,,Aggregated,1539.000000,11.700000,79,85,91,94,110,140,190,230,390,810,930,217972,1535,79,92.1325979858073,56.79729200346628,1740.4950830023154,11621.061714348632
1753294573,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294573,160,GET,Tile Request,1539.000000,11.700000,79,85,90,94,110,140,190,230,400,810,930,217812,1535,79,91.98388686438506,56.79729200346628,1740.4950830023154,11629.444768883257
1753294573,160,,Aggregated,1539.000000,11.700000,79,85,90,94,110,140,190,230,400,810,930,217972,1535,79,92.1325979858073,56.79729200346628,1740.4950830023154,11621.061714348632
1753294574,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294574,160,GET,Tile Request,1539.000000,11.700000,79,85,90,94,110,140,190,230,400,810,930,217812,1535,79,91.98388686438506,56.79729200346628,1740.4950830023154,11629.444768883257
1753294574,160,,Aggregated,1539.000000,11.700000,79,85,90,94,110,140,190,230,400,810,930,217972,1535,79,92.1325979858073,56.79729200346628,1740.4950830023154,11621.061714348632
1753294575,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294575,160,GET,Tile Request,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,760,810,222502,1564,79,91.87487715236888,56.79729200346628,1740.4950830023154,11628.474085626196
1753294575,160,,Aggregated,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,760,810,222662,1564,79,92.02053425646645,56.79729200346628,1740.4950830023154,11620.26830352732
1753294576,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294576,160,GET,Tile Request,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,570,760,222502,1564,79,91.87487715236888,56.79729200346628,1740.4950830023154,11628.474085626196
1753294576,160,,Aggregated,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,570,760,222662,1564,79,92.02053425646645,56.79729200346628,1740.4950830023154,11620.26830352732
1753294577,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294577,160,GET,Tile Request,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,570,760,222502,1564,79,91.87487715236888,56.79729200346628,1740.4950830023154,11628.474085626196
1753294577,160,,Aggregated,1559.800000,12.400000,78,84,88,92,110,140,190,230,420,570,760,222662,1564,79,92.02053425646645,56.79729200346628,1740.4950830023154,11620.26830352732
1753294578,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294578,160,GET,Tile Request,1559.100000,11.700000,79,84,89,93,110,140,200,240,460,960,1100,227057,1595,79,91.84215581092957,56.79729200346628,1740.4950830023154,11629.895237759682
1753294578,160,,Aggregated,1559.100000,11.700000,79,84,89,93,110,140,200,240,460,960,1100,227217,1595,79,91.98491598084291,56.79729200346628,1740.4950830023154,11621.8529555447
1753294579,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294579,160,GET,Tile Request,1559.100000,11.700000,79,84,90,94,110,140,200,240,460,960,1100,227057,1595,79,91.84215581092957,56.79729200346628,1740.4950830023154,11629.895237759682
1753294579,160,,Aggregated,1559.100000,11.700000,79,84,90,94,110,140,200,240,460,960,1100,227217,1595,79,91.98491598084291,56.79729200346628,1740.4950830023154,11621.8529555447
1753294580,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294580,160,GET,Tile Request,1559.100000,11.700000,79,84,90,94,110,140,200,240,460,960,1100,227057,1595,79,91.84215581092957,56.79729200346628,1740.4950830023154,11629.895237759682
1753294580,160,,Aggregated,1559.100000,11.700000,79,84,90,94,110,140,200,240,460,960,1100,227217,1595,79,91.98491598084291,56.79729200346628,1740.4950830023154,11621.8529555447
1753294581,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294581,160,GET,Tile Request,1558.400000,10.500000,79,84,89,93,110,140,190,230,460,960,1100,231779,1622,79,91.72511102298444,56.79729200346628,1740.4950830023154,11630.368627011076
1753294581,160,,Aggregated,1558.400000,10.500000,79,84,89,93,110,140,190,230,460,960,1100,231939,1622,79,91.86504550874695,56.79729200346628,1740.4950830023154,11622.489749459988
1753294582,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294582,160,GET,Tile Request,1558.400000,10.500000,79,84,90,94,110,140,190,230,460,960,1100,231779,1622,79,91.72511102298444,56.79729200346628,1740.4950830023154,11630.368627011076
1753294582,160,,Aggregated,1558.400000,10.500000,79,84,90,94,110,140,190,230,460,960,1100,231939,1622,79,91.86504550874695,56.79729200346628,1740.4950830023154,11622.489749459988
1753294583,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294583,160,GET,Tile Request,1558.400000,10.500000,79,84,90,94,110,140,190,230,460,960,1100,231779,1622,79,91.72511102298444,56.79729200346628,1740.4950830023154,11630.368627011076
1753294583,160,,Aggregated,1558.400000,10.500000,79,84,90,94,110,140,190,230,460,960,1100,231939,1622,79,91.86504550874695,56.79729200346628,1740.4950830023154,11622.489749459988
1753294584,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,280.0,294.576765355896,250.9484580004937,576.2285419987165,209.0
1753294584,160,GET,Tile Request,1547.500000,9.800000,78,85,90,95,110,140,190,240,470,960,1100,236425,1646,79,91.65015933143778,56.79729200346628,1740.4950830023154,11629.208074442213
1753294584,160,,Aggregated,1547.500000,9.800000,78,85,90,95,110,140,190,240,470,960,1100,236585,1646,79,91.78739650608503,56.79729200346628,1740.4950830023154,11621.484705285628


==> anc/load_testing/results/slim_exceptions.csv <==
Count,Message,Traceback,Nodes


==> anc/load_testing/results/slim_failures.csv <==
Method,Name,Error,Occurrences


==> anc/load_testing/results/slim_stats.csv <==
Type,Name,Request Count,Failure Count,Median Response Time,Average Response Time,Min Response Time,Max Response Time,Average Content Size,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%
GET,Metadata Request,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0,0.6662197197465706,0.0,510,630,740,840,1100,1300,2100,3100,4000,4000,4000
GET,Tile Request,27232,0,650.0,915.772687921837,158.99345799698494,23688.77720800083,196819.0,113.3905963008663,0.0,650,1000,1200,1400,1800,2300,3000,3800,12000,18000,24000
,Aggregated,27392,0,650.0,914.1576852572796,158.99345799698494,23688.77720800083,195783.77219626168,114.05681602061287,0.0,650,990,1200,1400,1800,2300,3000,3800,12000,18000,24000


==> anc/load_testing/results/slim_stats_history.csv <==
Timestamp,User Count,Type,Name,Requests/s,Failures/s,50%,66%,75%,80%,90%,95%,98%,99%,99.9%,99.99%,100%,Total Request Count,Total Failure Count,Total Median Response Time,Total Average Response Time,Total Min Response Time,Total Max Response Time,Total Average Content Size
1753293587,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753293588,0,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753293589,1,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753293590,2,,Aggregated,0.000000,0.000000,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,N/A,0,0,0,0.0,0,0,0
1753293591,3,GET,Metadata Request,0.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,2,0,271.0581249993993,362.88072899697,271.0581249993993,454.7033329945407,19588.0
1753293591,3,GET,Tile Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,7,0,280.0,283.0089882835247,215.5744589981623,377.8593329989235,196819.0
1753293591,3,,Aggregated,0.000000,0.000000,280,320,340,380,450,450,450,450,450,450,450,9,0,280.0,300.75826399762366,215.5744589981623,454.7033329945407,157434.33333333334
1753293592,4,GET,Metadata Request,0.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,2,0,271.0581249993993,362.88072899697,271.0581249993993,454.7033329945407,19588.0
1753293592,4,GET,Tile Request,0.000000,0.000000,380,380,380,380,380,380,380,380,380,380,380,7,0,280.0,283.0089882835247,215.5744589981623,377.8593329989235,196819.0
1753293592,4,,Aggregated,0.000000,0.000000,280,320,340,380,450,450,450,450,450,450,450,9,0,280.0,300.75826399762366,215.5744589981623,454.7033329945407,157434.33333333334
1753293593,5,GET,Metadata Request,0.000000,0.000000,270,270,270,270,270,270,270,270,270,270,270,2,0,271.0581249993993,362.88072899697,271.0581249993993,454.7033329945407,19588.0
1753293593,5,GET,Tile Request,0.000000,0.000000,380,380,380,380,380,380,380,380,380,380,380,7,0,280.0,283.0089882835247,215.5744589981623,377.8593329989235,196819.0
1753293593,5,,Aggregated,0.000000,0.000000,280,320,340,380,450,450,450,450,450,450,450,9,0,280.0,300.75826399762366,215.5744589981623,454.7033329945407,157434.33333333334
1753293594,6,GET,Metadata Request,1.000000,0.000000,310,310,340,340,340,340,340,340,340,340,340,5,0,310.0,329.0945581975393,269.90837499761255,454.7033329945407,19588.0
1753293594,6,GET,Tile Request,3.666667,0.000000,240,260,280,280,350,350,380,380,380,380,380,45,0,240.0,252.54891762257708,192.79137500416255,377.8593329989235,196819.0
1753293594,6,,Aggregated,4.666667,0.000000,250,270,280,300,350,350,450,450,450,450,450,50,0,250.0,260.2034816800733,192.79137500416255,454.7033329945407,179095.9
1753293595,7,GET,Metadata Request,1.000000,0.000000,310,310,340,340,340,340,340,340,340,340,340,5,0,310.0,329.0945581975393,269.90837499761255,454.7033329945407,19588.0
1753293595,7,GET,Tile Request,3.666667,0.000000,240,260,280,280,350,350,380,380,380,380,380,45,0,240.0,252.54891762257708,192.79137500416255,377.8593329989235,196819.0
1753293595,7,,Aggregated,4.666667,0.000000,250,270,280,300,350,350,450,450,450,450,450,50,0,250.0,260.2034816800733,192.79137500416255,454.7033329945407,179095.9
1753293596,8,GET,Metadata Request,1.000000,0.000000,310,310,340,340,340,340,340,340,340,340,340,5,0,310.0,329.0945581975393,269.90837499761255,454.7033329945407,19588.0
1753293596,8,GET,Tile Request,3.666667,0.000000,240,260,280,280,350,350,380,380,380,380,380,45,0,240.0,252.54891762257708,192.79137500416255,377.8593329989235,196819.0
1753293596,8,,Aggregated,4.666667,0.000000,250,270,280,300,350,350,450,450,450,450,450,50,0,250.0,260.2034816800733,192.79137500416255,454.7033329945407,179095.9
1753293597,9,GET,Metadata Request,1.000000,0.000000,280,310,310,310,340,340,340,340,340,340,340,8,0,280.0,312.4114633728823,265.7161669994821,454.7033329945407,19588.0
1753293597,9,GET,Tile Request,9.500000,0.000000,240,260,270,280,330,350,380,450,660,660,660,118,0,240.0,255.65139089013752,184.40245800593402,656.4757090018247,196819.0
1753293597,9,,Aggregated,10.500000,0.000000,240,270,280,300,340,350,450,450,660,660,660,126,0,240.0,259.2552050160261,184.40245800593402,656.4757090018247,185566.2380952381
1753293598,10,GET,Metadata Request,1.000000,0.000000,280,310,310,310,340,340,340,340,340,340,340,8,0,280.0,312.4114633728823,265.7161669994821,454.7033329945407,19588.0
1753293598,10,GET,Tile Request,9.500000,0.000000,240,260,270,280,330,350,380,450,660,660,660,118,0,240.0,255.65139089013752,184.40245800593402,656.4757090018247,196819.0
1753293598,10,,Aggregated,10.500000,0.000000,240,270,280,300,340,350,450,450,660,660,660,126,0,240.0,259.2552050160261,184.40245800593402,656.4757090018247,185566.2380952381
1753293599,11,GET,Metadata Request,1.000000,0.000000,310,310,310,310,340,340,340,340,340,340,340,8,0,280.0,312.4114633728823,265.7161669994821,454.7033329945407,19588.0
1753293599,11,GET,Tile Request,9.500000,0.000000,240,260,270,280,330,350,380,450,660,660,660,118,0,240.0,255.65139089013752,184.40245800593402,656.4757090018247,196819.0
1753293599,11,,Aggregated,10.500000,0.000000,240,270,280,300,340,350,450,450,660,660,660,126,0,240.0,259.2552050160261,184.40245800593402,656.4757090018247,185566.2380952381
1753293600,12,GET,Metadata Request,1.000000,0.000000,280,310,340,340,450,480,480,480,480,480,480,11,0,280.0,317.3264734531668,253.4934590003104,475.01091699814424,19588.0
1753293600,12,GET,Tile Request,14.888889,0.000000,240,260,270,280,330,350,440,500,660,660,660,226,0,240.0,253.21557264177764,175.8872920036083,656.4757090018247,196819.0
1753293600,12,,Aggregated,15.888889,0.000000,240,260,280,290,330,370,450,500,660,660,660,237,0,240.0,256.19118407184214,175.8872920036083,656.4757090018247,188593.08860759492
1753293601,13,GET,Metadata Request,1.000000,0.000000,280,310,340,340,480,480,480,480,480,480,480,11,0,280.0,317.3264734531668,253.4934590003104,475.01091699814424,19588.0
1753293601,13,GET,Tile Request,14.888889,0.000000,240,260,270,280,330,350,440,500,660,660,660,226,0,240.0,253.21557264177764,175.8872920036083,656.4757090018247,196819.0
1753293601,13,,Aggregated,15.888889,0.000000,240,260,280,290,330,370,450,500,660,660,660,237,0,240.0,256.19118407184214,175.8872920036083,656.4757090018247,188593.08860759492
1753293602,14,GET,Metadata Request,1.000000,0.000000,280,280,310,310,480,480,480,480,480,480,480,11,0,280.0,317.3264734531668,253.4934590003104,475.01091699814424,19588.0
1753293602,14,GET,Tile Request,14.888889,0.000000,240,250,270,280,320,350,440,500,660,660,660,226,0,240.0,253.21557264177764,175.8872920036083,656.4757090018247,196819.0
1753293602,14,,Aggregated,15.888889,0.000000,240,260,270,280,330,350,450,500,660,660,660,237,0,240.0,256.19118407184214,175.8872920036083,656.4757090018247,188593.08860759492
1753293603,15,GET,Metadata Request,1.000000,0.000000,290,310,480,480,1000,1000,1000,1000,1000,1000,1000,14,0,280.0,360.88984228471026,253.4934590003104,1006.8482089991448,19588.0
1753293603,15,GET,Tile Request,24.400000,0.000000,240,270,290,300,340,380,450,500,660,660,660,340,0,240.0,260.18729325602607,170.12420800165273,656.4757090018247,196819.0
1753293603,15,,Aggregated,25.400000,0.000000,250,270,290,300,340,390,480,520,1000,1000,1000,354,0,250.0,264.1698799407763,170.12420800165273,1006.8482089991448,189809.86440677967
1753293604,17,GET,Metadata Request,1.000000,0.000000,290,310,480,480,1000,1000,1000,1000,1000,1000,1000,14,0,280.0,360.88984228471026,253.4934590003104,1006.8482089991448,19588.0
1753293604,17,GET,Tile Request,24.400000,0.000000,240,270,290,300,340,380,450,500,660,660,660,340,0,240.0,260.18729325602607,170.12420800165273,656.4757090018247,196819.0
1753293604,17,,Aggregated,25.400000,0.000000,250,270,290,300,340,390,480,520,1000,1000,1000,354,0,250.0,264.1698799407763,170.12420800165273,1006.8482089991448,189809.86440677967
1753293605,17,GET,Metadata Request,1.000000,0.000000,290,290,480,480,1000,1000,1000,1000,1000,1000,1000,14,0,280.0,360.88984228471026,253.4934590003104,1006.8482089991448,19588.0
1753293605,17,GET,Tile Request,24.400000,0.000000,250,270,290,310,340,390,450,520,660,660,660,340,0,240.0,260.18729325602607,170.12420800165273,656.4757090018247,196819.0
1753293605,17,,Aggregated,25.400000,0.000000,250,270,300,310,340,400,490,520,1000,1000,1000,354,0,250.0,264.1698799407763,170.12420800165273,1006.8482089991448,189809.86440677967
1753293606,19,GET,Metadata Request,0.900000,0.000000,290,320,480,710,1000,1000,1000,1000,1000,1000,1000,17,0,290.0,373.76641658706563,253.4934590003104,1006.8482089991448,19588.0
1753293606,19,GET,Tile Request,32.700000,0.000000,250,280,320,340,450,570,750,840,1800,1800,1800,461,0,250.0,291.97627277455166,170.12420800165273,1773.3082080012537,196819.0
1753293606,19,,Aggregated,33.600000,0.000000,250,280,320,340,480,590,760,930,1800,1800,1800,478,0,250.0,294.88512726160764,170.12420800165273,1773.3082080012537,190515.80543933055
1753293607,19,GET,Metadata Request,0.900000,0.000000,290,320,710,710,1000,1000,1000,1000,1000,1000,1000,17,0,290.0,373.76641658706563,253.4934590003104,1006.8482089991448,19588.0
1753293607,19,GET,Tile Request,32.700000,0.000000,250,280,320,340,450,570,750,840,1800,1800,1800,461,0,250.0,291.97627277455166,170.12420800165273,1773.3082080012537,196819.0
1753293607,19,,Aggregated,33.600000,0.000000,250,280,320,340,480,590,760,930,1800,1800,1800,478,0,250.0,294.88512726160764,170.12420800165273,1773.3082080012537,190515.80543933055
1753293608,20,GET,Metadata Request,0.900000,0.000000,320,320,550,710,1000,1000,1000,1000,1000,1000,1000,19,0,310.0,380.0443288407558,253.4934590003104,1006.8482089991448,19588.0
1753293608,20,GET,Tile Request,36.200000,0.000000,260,300,340,380,520,600,800,930,1800,1800,1800,495,0,250.0,299.16161657790207,170.12420800165273,1773.3082080012537,196819.0
1753293608,20,,Aggregated,37.100000,0.000000,260,300,340,390,520,620,830,970,1800,1800,1800,514,0,250.0,302.15144446310484,170.12420800165273,1773.3082080012537,190267.65953307392
1753293609,22,GET,Metadata Request,1.000000,0.000000,360,550,710,710,1000,1000,1000,1000,1000,1000,1000,20,0,310.0,379.26661239871464,253.4934590003104,1006.8482089991448,19588.0
1753293609,22,GET,Tile Request,38.400000,0.000000,270,320,360,400,520,600,800,890,1800,1800,1800,608,0,260.0,308.0506256202338,170.12420800165273,1773.3082080012537,196819.0
1753293609,22,,Aggregated,39.400000,0.000000,270,320,360,400,520,610,830,930,1800,1800,1800,628,0,260.0,310.3186506768733,170.12420800165273,1773.3082080012537,191174.70063694267
1753293610,23,GET,Metadata Request,1.000000,0.000000,360,550,710,710,1000,1000,1000,1000,1000,1000,1000,20,0,310.0,379.26661239871464,253.4934590003104,1006.8482089991448,19588.0
1753293610,23,GET,Tile Request,38.400000,0.000000,270,320,360,400,520,600,800,890,1800,1800,1800,608,0,260.0,308.0506256202338,170.12420800165273,1773.3082080012537,196819.0
1753293610,23,,Aggregated,39.400000,0.000000,270,320,360,400,520,610,830,930,1800,1800,1800,628,0,260.0,310.3186506768733,170.12420800165273,1773.3082080012537,191174.70063694267
1753293611,23,GET,Metadata Request,1.000000,0.000000,360,360,550,550,710,710,710,710,710,710,710,21,0,310.0,378.22431733192866,253.4934590003104,1006.8482089991448,19588.0
1753293611,23,GET,Tile Request,41.200000,0.000000,290,340,380,420,540,630,830,890,1800,1800,1800,654,0,260.0,306.73487539006993,161.86216699861689,1773.3082080012537,196819.0
1753293611,23,,Aggregated,42.200000,0.000000,290,340,380,430,550,670,840,930,1800,1800,1800,675,0,260.0,308.95899136159437,161.86216699861689,1773.3082080012537,191305.14666666667
1753293612,24,GET,Metadata Request,1.000000,0.000000,360,360,550,590,710,710,710,710,710,710,710,23,0,320.0,386.10350712912367,253.4934590003104,1006.8482089991448,19588.0
1753293612,24,GET,Tile Request,43.400000,0.000000,280,340,380,410,530,630,830,890,1800,1800,1800,767,0,260.0,310.09557964938784,161.86216699861689,1773.3082080012537,196819.0
1753293612,24,,Aggregated,44.400000,0.000000,290,340,380,420,550,670,840,930,1800,1800,1800,790,0,270.0,312.3084686772789,161.86216699861689,1773.3082080012537,191659.11012658227
1753293613,26,GET,Metadata Request,1.000000,0.000000,360,360,550,550,590,590,590,590,590,590,590,23,0,320.0,386.10350712912367,253.4934590003104,1006.8482089991448,19588.0
1753293613,26,GET,Tile Request,43.400000,0.000000,280,340,380,410,530,630,830,890,1800,1800,1800,767,0,260.0,310.09557964938784,161.86216699861689,1773.3082080012537,196819.0
1753293613,26,,Aggregated,44.400000,0.000000,290,340,380,420,550,670,840,930,1800,1800,1800,790,0,270.0,312.3084686772789,161.86216699861689,1773.3082080012537,191659.11012658227
1753293614,26,GET,Metadata Request,1.000000,0.000000,360,360,550,550,590,590,590,590,590,590,590,23,0,320.0,386.10350712912367,253.4934590003104,1006.8482089991448,19588.0
1753293614,26,GET,Tile Request,43.400000,0.000000,290,360,400,430,570,680,840,890,1000,1000,1000,767,0,260.0,310.09557964938784,161.86216699861689,1773.3082080012537,196819.0
1753293614,26,,Aggregated,44.400000,0.000000,290,360,400,430,570,680,840,890,1000,1000,1000,790,0,270.0,312.3084686772789,161.86216699861689,1773.3082080012537,191659.11012658227
1753293615,28,GET,Metadata Request,1.000000,0.000000,360,550,590,590,600,600,600,600,600,600,600,26,0,320.0,398.34996461398146,253.4934590003104,1006.8482089991448,19588.0
1753293615,28,GET,Tile Request,47.400000,0.000000,290,360,400,440,570,690,850,960,1200,1200,1200,941,0,270.0,319.2469971244339,161.86216699861689,1773.3082080012537,196819.0
1753293615,28,,Aggregated,48.400000,0.000000,290,360,410,450,580,710,850,960,1200,1200,1200,967,0,270.0,321.37386077978886,161.86216699861689,1773.3082080012537,192053.74043433298
1753293616,29,GET,Metadata Request,1.000000,0.000000,550,590,590,590,600,600,600,600,600,600,600,26,0,320.0,398.34996461398146,253.4934590003104,1006.8482089991448,19588.0
1753293616,29,GET,Tile Request,47.400000,0.000000,290,360,400,440,570,690,850,960,1200,1200,1200,941,0,270.0,319.2469971244339,161.86216699861689,1773.3082080012537,196819.0
1753293616,29,,Aggregated,48.400000,0.000000,290,360,410,450,580,710,850,960,1200,1200,1200,967,0,270.0,321.37386077978886,161.86216699861689,1773.3082080012537,192053.74043433298
1753293617,30,GET,Metadata Request,0.900000,0.000000,550,590,590,590,600,600,600,600,600,600,600,26,0,320.0,398.34996461398146,253.4934590003104,1006.8482089991448,19588.0
1753293617,30,GET,Tile Request,51.400000,0.000000,290,360,390,430,570,690,860,980,1300,1300,1300,1000,0,270.0,323.2835049621135,161.86216699861689,1773.3082080012537,196819.0
1753293617,30,,Aggregated,52.300000,0.000000,300,360,400,430,570,690,860,980,1300,1300,1300,1026,0,270.0,325.18577392015305,161.86216699861689,1773.3082080012537,192327.76608187135
1753293618,30,GET,Metadata Request,1.000000,0.000000,590,590,600,600,900,900,900,900,900,900,900,29,0,320.0,410.3482470331826,253.4934590003104,1006.8482089991448,19588.0
1753293618,30,GET,Tile Request,53.900000,0.000000,300,350,400,440,570,720,880,990,1600,1600,1600,1120,0,270.0,328.2481959090027,158.99345799698494,1773.3082080012537,196819.0
1753293618,30,,Aggregated,54.900000,0.000000,300,360,400,440,580,730,880,990,1600,1600,1600,1149,0,280.0,330.32034689473045,158.99345799698494,1773.3082080012537,192345.80678851175
1753293619,31,GET,Metadata Request,1.000000,0.000000,590,590,600,600,900,900,900,900,900,900,900,29,0,320.0,410.3482470331826,253.4934590003104,1006.8482089991448,19588.0
1753293619,31,GET,Tile Request,53.900000,0.000000,300,350,400,440,570,720,880,990,1600,1600,1600,1120,0,270.0,328.2481959090027,158.99345799698494,1773.3082080012537,196819.0
1753293619,31,,Aggregated,54.900000,0.000000,300,360,400,440,580,730,880,990,1600,1600,1600,1149,0,280.0,330.32034689473045,158.99345799698494,1773.3082080012537,192345.80678851175
1753293620,32,GET,Metadata Request,1.000000,0.000000,590,590,600,600,900,900,900,900,900,900,900,29,0,320.0,410.3482470331826,253.4934590003104,1006.8482089991448,19588.0
1753293620,32,GET,Tile Request,53.900000,0.000000,290,340,390,430,580,760,920,1200,1600,1600,1600,1120,0,270.0,328.2481959090027,158.99345799698494,1773.3082080012537,196819.0
1753293620,32,,Aggregated,54.900000,0.000000,290,350,400,440,590,760,900,1200,1600,1600,1600,1149,0,280.0,330.32034689473045,158.99345799698494,1773.3082080012537,192345.80678851175
1753293621,33,GET,Metadata Request,1.000000,0.000000,330,440,590,600,900,900,900,900,900,900,900,32,0,320.0,405.5204165613304,253.4934590003104,1006.8482089991448,19588.0
1753293621,33,GET,Tile Request,57.400000,0.000000,300,360,430,480,680,840,1100,1600,11000,11000,11000,1295,0,280.0,369.1093875529109,158.99345799698494,11122.934999999416,196819.0
1753293621,33,,Aggregated,58.400000,0.000000,300,370,430,480,680,840,1100,1600,11000,11000,11000,1327,0,280.0,369.98742291709283,158.99345799698494,11122.934999999416,192545.15523737753
1753293622,34,GET,Metadata Request,1.000000,0.000000,330,440,590,600,900,900,900,900,900,900,900,32,0,320.0,405.5204165613304,253.4934590003104,1006.8482089991448,19588.0
1753293622,34,GET,Tile Request,57.400000,0.000000,300,360,430,480,680,840,1100,1600,11000,11000,11000,1295,0,280.0,369.1093875529109,158.99345799698494,11122.934999999416,196819.0
1753293622,34,,Aggregated,58.400000,0.000000,300,370,430,480,680,840,1100,1600,11000,11000,11000,1327,0,280.0,369.98742291709283,158.99345799698494,11122.934999999416,192545.15523737753
1753293623,35,GET,Metadata Request,1.000000,0.000000,330,440,600,600,900,900,900,900,900,900,900,32,0,320.0,405.5204165613304,253.4934590003104,1006.8482089991448,19588.0
1753293623,35,GET,Tile Request,57.400000,0.000000,310,380,460,520,720,900,1200,1600,11000,11000,11000,1295,0,280.0,369.1093875529109,158.99345799698494,11122.934999999416,196819.0
1753293623,35,,Aggregated,58.400000,0.000000,310,380,460,530,720,900,1200,1600,11000,11000,11000,1327,0,280.0,369.98742291709283,158.99345799698494,11122.934999999416,192545.15523737753
1753293624,37,GET,Metadata Request,1.000000,0.000000,440,560,600,720,900,900,900,900,900,900,900,34,0,320.0,419.380404322617,253.4934590003104,1006.8482089991448,19588.0
1753293624,37,GET,Tile Request,58.600000,0.000000,320,410,490,580,760,1000,1300,2000,11000,11000,11000,1474,0,290.0,387.0463324667831,158.99345799698494,11122.934999999416,196819.0
1753293624,37,,Aggregated,59.600000,0.000000,320,420,500,580,760,1000,1300,2000,11000,11000,11000,1508,0,290.0,387.77535000199424,158.99345799698494,11122.934999999416,192823.07559681698
1753293625,38,GET,Metadata Request,1.000000,0.000000,440,560,600,720,900,900,900,900,900,900,900,34,0,320.0,419.380404322617,253.4934590003104,1006.8482089991448,19588.0
1753293625,38,GET,Tile Request,58.600000,0.000000,320,410,490,580,760,1000,1300,2000,11000,11000,11000,1474,0,290.0,387.0463324667831,158.99345799698494,11122.934999999416,196819.0
1753293625,38,,Aggregated,59.600000,0.000000,320,420,500,580,760,1000,1300,2000,11000,11000,11000,1508,0,290.0,387.77535000199424,158.99345799698494,11122.934999999416,192823.07559681698
1753293626,38,GET,Metadata Request,1.000000,0.000000,330,440,560,560,720,720,720,720,720,720,720,34,0,320.0,419.380404322617,253.4934590003104,1006.8482089991448,19588.0
1753293626,38,GET,Tile Request,58.600000,0.000000,340,440,530,620,810,1100,1400,2100,11000,11000,11000,1474,0,290.0,387.0463324667831,158.99345799698494,11122.934999999416,196819.0
1753293626,38,,Aggregated,59.600000,0.000000,340,450,540,620,810,1100,1400,2100,11000,11000,11000,1508,0,290.0,387.77535000199424,158.99345799698494,11122.934999999416,192823.07559681698
1753293627,40,GET,Metadata Request,1.000000,0.000000,330,560,630,630,720,1700,1700,1700,1700,1700,1700,38,0,330.0,452.56393081504746,253.4934590003104,1704.013250004209,19588.0
1753293627,40,GET,Tile Request,58.200000,0.000000,350,460,580,660,850,1300,1600,2000,11000,11000,11000,1639,0,300.0,403.26709719767206,158.99345799698494,11122.934999999416,196819.0
1753293627,40,,Aggregated,59.200000,0.000000,350,460,580,670,860,1300,1700,2000,11000,11000,11000,1677,0,300.0,404.38413934284813,158.99345799698494,11122.934999999416,192803.0322003578
1753293628,40,GET,Metadata Request,1.000000,0.000000,560,630,720,720,1700,1700,1700,1700,1700,1700,1700,38,0,330.0,452.56393081504746,253.4934590003104,1704.013250004209,19588.0
1753293628,40,GET,Tile Request,58.200000,0.000000,350,460,580,660,850,1300,1600,2000,11000,11000,11000,1639,0,300.0,403.26709719767206,158.99345799698494,11122.934999999416,196819.0
1753293628,40,,Aggregated,59.200000,0.000000,350,460,580,670,860,1300,1700,2000,11000,11000,11000,1677,0,300.0,404.38413934284813,158.99345799698494,11122.934999999416,192803.0322003578
1753293629,41,GET,Metadata Request,1.000000,0.000000,560,630,720,720,1700,1700,1700,1700,1700,1700,1700,38,0,330.0,452.56393081504746,253.4934590003104,1704.013250004209,19588.0
1753293629,41,GET,Tile Request,58.200000,0.000000,380,510,630,720,970,1400,1700,2500,11000,11000,11000,1639,0,300.0,403.26709719767206,158.99345799698494,11122.934999999416,196819.0
1753293629,41,,Aggregated,59.200000,0.000000,380,510,630,720,970,1400,1700,2100,11000,11000,11000,1677,0,300.0,404.38413934284813,158.99345799698494,11122.934999999416,192803.0322003578
1753293630,42,GET,Metadata Request,1.100000,0.000000,440,560,630,720,1700,1700,1700,1700,1700,1700,1700,41,0,330.0,440.619348511618,253.4934590003104,1704.013250004209,19588.0
1753293630,42,GET,Tile Request,57.700000,0.000000,360,510,640,720,970,1300,1700,2300,11000,11000,11000,1860,0,300.0,412.76215054245387,158.99345799698494,11122.934999999416,196819.0
1753293630,42,,Aggregated,58.800000,0.000000,360,510,640,710,970,1300,1700,2300,11000,11000,11000,1901,0,300.0,413.3629633340034,158.99345799698494,11122.934999999416,192996.5533929511
1753293631,43,GET,Metadata Request,1.100000,0.000000,340,630,720,720,1700,1700,1700,1700,1700,1700,1700,41,0,330.0,440.619348511618,253.4934590003104,1704.013250004209,19588.0
1753293631,43,GET,Tile Request,57.700000,0.000000,360,510,640,720,970,1300,1700,2300,11000,11000,11000,1860,0,300.0,412.76215054245387,158.99345799698494,11122.934999999416,196819.0
1753293631,43,,Aggregated,58.800000,0.000000,360,510,640,710,970,1300,1700,2300,11000,11000,11000,1901,0,300.0,413.3629633340034,158.99345799698494,11122.934999999416,192996.5533929511
1753293632,44,GET,Metadata Request,1.100000,0.000000,340,630,720,720,1700,1700,1700,1700,1700,1700,1700,41,0,330.0,440.619348511618,253.4934590003104,1704.013250004209,19588.0
1753293632,44,GET,Tile Request,57.700000,0.000000,360,510,650,720,970,1400,1600,1800,3500,3500,3500,1860,0,300.0,412.76215054245387,158.99345799698494,11122.934999999416,196819.0
1753293632,44,,Aggregated,58.800000,0.000000,360,510,640,720,970,1400,1600,1800,3500,3500,3500,1901,0,300.0,413.3629633340034,158.99345799698494,11122.934999999416,192996.5533929511
1753293633,45,GET,Metadata Request,0.900000,0.000000,330,340,630,630,720,1700,1700,1700,1700,1700,1700,44,0,320.0,431.31791565842417,253.4934590003104,1704.013250004209,19588.0
1753293633,45,GET,Tile Request,62.400000,0.000000,310,400,510,620,830,1300,1600,1800,3500,3500,3500,2151,0,290.0,403.8583446173791,158.99345799698494,11122.934999999416,196819.0
1753293633,45,,Aggregated,63.300000,0.000000,310,400,510,620,830,1300,1600,1800,3500,3500,3500,2195,0,290.0,404.40878704371437,158.99345799698494,11122.934999999416,193266.3056947608
1753293634,46,GET,Metadata Request,0.900000,0.000000,320,330,330,340,630,630,630,630,630,630,630,44,0,320.0,431.31791565842417,253.4934590003104,1704.013250004209,19588.0
1753293634,46,GET,Tile Request,62.400000,0.000000,310,400,510,620,830,1300,1600,1800,3500,3500,3500,2151,0,290.0,403.8583446173791,158.99345799698494,11122.934999999416,196819.0
1753293634,46,,Aggregated,63.300000,0.000000,310,400,510,620,830,1300,1600,1800,3500,3500,3500,2195,0,290.0,404.40878704371437,158.99345799698494,11122.934999999416,193266.3056947608
1753293635,47,GET,Metadata Request,0.900000,0.000000,320,330,330,340,630,630,630,630,630,630,630,44,0,320.0,431.31791565842417,253.4934590003104,1704.013250004209,19588.0
1753293635,47,GET,Tile Request,62.400000,0.000000,290,360,470,590,830,1300,1600,1900,3000,3000,3000,2151,0,290.0,403.8583446173791,158.99345799698494,11122.934999999416,196819.0
1753293635,47,,Aggregated,63.300000,0.000000,290,360,470,590,830,1300,1600,1900,3000,3000,3000,2195,0,290.0,404.40878704371437,158.99345799698494,11122.934999999416,193266.3056947608
1753293636,48,GET,Metadata Request,1.000000,0.000000,310,320,330,330,340,340,340,340,340,340,340,47,0,320.0,422.70676768013334,253.4934590003104,1704.013250004209,19588.0
1753293636,48,GET,Tile Request,73.700000,0.000000,270,330,390,470,770,1300,1700,2500,17000,17000,17000,2440,0,280.0,405.95952016642286,158.99345799698494,16810.656292000203,196819.0
1753293636,48,,Aggregated,74.700000,0.000000,270,330,390,470,770,1300,1700,2500,17000,17000,17000,2487,0,280.0,406.2760141885959,158.99345799698494,16810.656292000203,193469.64053075996
1753293637,50,GET,Metadata Request,1.000000,0.000000,310,320,330,330,340,340,340,340,340,340,340,47,0,320.0,422.70676768013334,253.4934590003104,1704.013250004209,19588.0
1753293637,50,GET,Tile Request,73.700000,0.000000,270,330,390,470,770,1300,1700,2500,17000,17000,17000,2440,0,280.0,405.95952016642286,158.99345799698494,16810.656292000203,196819.0
1753293637,50,,Aggregated,74.700000,0.000000,270,330,390,470,770,1300,1700,2500,17000,17000,17000,2487,0,280.0,406.2760141885959,158.99345799698494,16810.656292000203,193469.64053075996
1753293638,51,GET,Metadata Request,1.000000,0.000000,310,320,330,340,1100,1100,1100,1100,1100,1100,1100,48,0,320.0,435.8934938742702,253.4934590003104,1704.013250004209,19588.0
1753293638,51,GET,Tile Request,85.000000,0.000000,270,320,370,440,760,1200,2600,4700,17000,17000,17000,2584,0,280.0,436.63516882318146,158.99345799698494,16810.656292000203,196819.0
1753293638,51,,Aggregated,86.000000,0.000000,270,320,370,440,760,1200,2600,4700,17000,17000,17000,2632,0,280.0,436.6216428362712,158.99345799698494,16810.656292000203,193586.82370820668
1753293639,51,GET,Metadata Request,1.000000,0.000000,320,330,340,400,1100,1100,1100,1100,1100,1100,1100,49,0,320.0,435.113583285004,253.4934590003104,1704.013250004209,19588.0
1753293639,51,GET,Tile Request,85.600000,0.000000,270,320,380,450,790,1300,2600,5300,17000,17000,17000,2633,0,280.0,442.93002040944714,158.99345799698494,16810.656292000203,196819.0
1753293639,51,,Aggregated,86.600000,0.000000,270,320,380,450,790,1300,2600,5300,17000,17000,17000,2682,0,280.0,442.7872145112004,158.99345799698494,16810.656292000203,193580.99888143176
1753293640,52,GET,Metadata Request,1.000000,0.000000,320,330,340,400,1100,1100,1100,1100,1100,1100,1100,49,0,320.0,435.113583285004,253.4934590003104,1704.013250004209,19588.0
1753293640,52,GET,Tile Request,85.600000,0.000000,270,320,380,450,790,1300,2600,5300,17000,17000,17000,2633,0,280.0,442.93002040944714,158.99345799698494,16810.656292000203,196819.0
1753293640,52,,Aggregated,86.600000,0.000000,270,320,380,450,790,1300,2600,5300,17000,17000,17000,2682,0,280.0,442.7872145112004,158.99345799698494,16810.656292000203,193580.99888143176
1753293641,53,GET,Metadata Request,0.900000,0.000000,320,350,400,400,1100,1100,1100,1100,1100,1100,1100,50,0,320.0,433.48605411927565,253.4934590003104,1704.013250004209,19588.0
1753293641,53,GET,Tile Request,82.300000,0.000000,270,310,360,420,750,1300,3300,5700,17000,17000,17000,2653,0,280.0,445.6782711816991,158.99345799698494,16810.656292000203,196819.0
1753293641,53,,Aggregated,83.200000,0.000000,270,320,360,410,750,1300,3100,5700,17000,17000,17000,2703,0,290.0,445.45273997447697,158.99345799698494,16810.656292000203,193540.5871254162
1753293642,54,GET,Metadata Request,1.000000,0.000000,350,620,750,750,1100,1200,1200,1200,1200,1200,1200,53,0,330.0,456.97523735780464,253.4934590003104,1704.013250004209,19588.0
1753293642,54,GET,Tile Request,83.800000,0.000000,290,370,470,540,1000,1600,3000,5500,17000,17000,17000,2860,0,290.0,468.1040018150736,158.99345799698494,16810.656292000203,196819.0
1753293642,54,,Aggregated,84.800000,0.000000,290,370,470,550,1000,1600,3000,5500,17000,17000,17000,2913,0,290.0,467.901521720245,158.99345799698494,16810.656292000203,193594.40576725025
1753293643,55,GET,Metadata Request,1.000000,0.000000,350,620,750,750,1100,1200,1200,1200,1200,1200,1200,53,0,330.0,456.97523735780464,253.4934590003104,1704.013250004209,19588.0
1753293643,55,GET,Tile Request,83.800000,0.000000,290,370,470,540,1000,1600,3000,5500,17000,17000,17000,2860,0,290.0,468.1040018150736,158.99345799698494,16810.656292000203,196819.0
1753293643,55,,Aggregated,84.800000,0.000000,290,370,470,550,1000,1600,3000,5500,17000,17000,17000,2913,0,290.0,467.901521720245,158.99345799698494,16810.656292000203,193594.40576725025
1753293644,56,GET,Metadata Request,1.000000,0.000000,620,750,1100,1100,1200,1200,1200,1200,1200,1200,1200,53,0,330.0,456.97523735780464,253.4934590003104,1704.013250004209,19588.0
1753293644,56,GET,Tile Request,83.800000,0.000000,310,440,560,700,1300,2100,4000,6000,17000,17000,17000,2860,0,290.0,468.1040018150736,158.99345799698494,16810.656292000203,196819.0
1753293644,56,,Aggregated,84.800000,0.000000,310,440,570,720,1200,2000,4000,6000,17000,17000,17000,2913,0,290.0,467.901521720245,158.99345799698494,16810.656292000203,193594.40576725025
1753293645,57,GET,Metadata Request,1.000000,0.000000,510,620,750,1100,1200,1200,1200,1200,1200,1200,1200,56,0,330.0,456.2943407315418,253.4934590003104,1704.013250004209,19588.0
1753293645,57,GET,Tile Request,81.600000,0.000000,310,430,520,600,1100,1600,3100,5500,17000,17000,17000,3186,0,300.0,464.5264742169455,158.99345799698494,16810.656292000203,196819.0
1753293645,57,,Aggregated,82.600000,0.000000,310,430,520,600,1100,1600,3100,5500,17000,17000,17000,3242,0,300.0,464.38427820362546,158.99345799698494,16810.656292000203,193757.63787785318
1753293646,58,GET,Metadata Request,1.000000,0.000000,510,620,750,1100,1200,1200,1200,1200,1200,1200,1200,56,0,330.0,456.2943407315418,253.4934590003104,1704.013250004209,19588.0
1753293646,58,GET,Tile Request,81.600000,0.000000,310,430,520,600,1100,1600,3100,5500,17000,17000,17000,3186,0,300.0,464.5264742169455,158.99345799698494,16810.656292000203,196819.0
1753293646,58,,Aggregated,82.600000,0.000000,310,430,520,600,1100,1600,3100,5500,17000,17000,17000,3242,0,300.0,464.38427820362546,158.99345799698494,16810.656292000203,193757.63787785318
1753293647,60,GET,Metadata Request,1.000000,0.000000,420,510,620,620,750,1200,1200,1200,1200,1200,1200,59,0,340.0,451.1306136434649,253.4934590003104,1704.013250004209,19588.0
1753293647,60,GET,Tile Request,84.200000,0.000000,330,450,530,640,1300,1600,2900,4500,15000,16000,16000,3469,0,300.0,467.74786477319134,158.99345799698494,16810.656292000203,196819.0
1753293647,60,,Aggregated,85.200000,0.000000,340,450,540,640,1300,1600,2900,4500,15000,16000,16000,3528,0,300.0,467.46996856665663,158.99345799698494,16810.656292000203,193855.10289115645
1753293648,61,GET,Metadata Request,1.000000,0.000000,420,510,620,620,750,1200,1200,1200,1200,1200,1200,59,0,340.0,451.1306136434649,253.4934590003104,1704.013250004209,19588.0
1753293648,61,GET,Tile Request,84.600000,0.000000,330,440,530,620,1300,1700,2800,4500,15000,16000,16000,3522,0,290.0,467.15579655967963,158.99345799698494,16810.656292000203,196819.0
1753293648,61,,Aggregated,85.600000,0.000000,330,440,530,620,1300,1600,2800,4500,15000,16000,16000,3581,0,300.0,466.8917681340842,158.99345799698494,16810.656292000203,193898.96956157498
1753293649,62,GET,Metadata Request,1.000000,0.000000,420,510,620,620,750,1200,1200,1200,1200,1200,1200,59,0,340.0,451.1306136434649,253.4934590003104,1704.013250004209,19588.0
1753293649,62,GET,Tile Request,84.600000,0.000000,330,440,530,620,1300,1700,2800,4500,15000,16000,16000,3522,0,290.0,467.15579655967963,158.99345799698494,16810.656292000203,196819.0
1753293649,62,,Aggregated,85.600000,0.000000,330,440,530,620,1300,1600,2800,4500,15000,16000,16000,3581,0,300.0,466.8917681340842,158.99345799698494,16810.656292000203,193898.96956157498
1753293650,62,GET,Metadata Request,1.000000,0.000000,510,620,750,750,1200,2100,2100,2100,2100,2100,2100,62,0,340.0,479.19189174142724,253.4934590003104,2133.401041995967,19588.0
1753293650,62,GET,Tile Request,92.700000,0.000000,310,430,510,590,1300,1700,2200,2800,4500,8700,8700,3785,0,290.0,469.4237211310973,158.99345799698494,16810.656292000203,196819.0
1753293650,62,,Aggregated,93.700000,0.000000,310,430,520,600,1300,1700,2200,2800,4500,8700,8700,3847,0,290.0,469.5811494071148,158.99345799698494,16810.656292000203,193962.66467377177
1753293651,63,GET,Metadata Request,1.000000,0.000000,510,620,750,750,1200,2100,2100,2100,2100,2100,2100,62,0,340.0,479.19189174142724,253.4934590003104,2133.401041995967,19588.0
1753293651,63,GET,Tile Request,93.200000,0.000000,310,420,510,590,1200,1600,2100,2800,4500,8700,8700,3842,0,290.0,468.31984231888765,158.99345799698494,16810.656292000203,196819.0
1753293651,63,,Aggregated,94.200000,0.000000,310,420,510,590,1200,1600,2100,2800,4500,8700,8700,3904,0,290.0,468.49250293983965,158.99345799698494,16810.656292000203,194004.36834016393
1753293652,64,GET,Metadata Request,1.000000,0.000000,510,620,750,750,1200,2100,2100,2100,2100,2100,2100,62,0,340.0,479.19189174142724,253.4934590003104,2133.401041995967,19588.0
1753293652,64,GET,Tile Request,93.200000,0.000000,310,420,510,590,1200,1600,2100,2800,4500,8700,8700,3842,0,290.0,468.31984231888765,158.99345799698494,16810.656292000203,196819.0
1753293652,64,,Aggregated,94.200000,0.000000,310,420,510,590,1200,1600,2100,2800,4500,8700,8700,3904,0,290.0,468.49250293983965,158.99345799698494,16810.656292000203,194004.36834016393
1753293653,66,GET,Metadata Request,1.000000,0.000000,440,510,600,700,2100,2100,2100,2100,2100,2100,2100,64,0,340.0,478.7993872964762,253.4934590003104,2133.401041995967,19588.0
1753293653,66,GET,Tile Request,107.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4113,0,290.0,479.64247599662576,158.99345799698494,16810.656292000203,196819.0
1753293653,66,,Aggregated,108.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4177,0,300.0,479.6295581903509,158.99345799698494,16810.656292000203,194103.46636341873
1753293654,67,GET,Metadata Request,1.000000,0.000000,420,600,700,700,2100,2100,2100,2100,2100,2100,2100,64,0,340.0,478.7993872964762,253.4934590003104,2133.401041995967,19588.0
1753293654,67,GET,Tile Request,107.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4113,0,290.0,479.64247599662576,158.99345799698494,16810.656292000203,196819.0
1753293654,67,,Aggregated,108.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4177,0,300.0,479.6295581903509,158.99345799698494,16810.656292000203,194103.46636341873
1753293655,68,GET,Metadata Request,1.000000,0.000000,420,600,700,700,2100,2100,2100,2100,2100,2100,2100,64,0,340.0,478.7993872964762,253.4934590003104,2133.401041995967,19588.0
1753293655,68,GET,Tile Request,107.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4113,0,290.0,479.64247599662576,158.99345799698494,16810.656292000203,196819.0
1753293655,68,,Aggregated,108.400000,0.000000,290,390,470,540,1100,1700,2300,2900,8600,8900,8900,4177,0,300.0,479.6295581903509,158.99345799698494,16810.656292000203,194103.46636341873
1753293656,69,GET,Metadata Request,1.000000,0.000000,650,700,960,1100,2100,2100,2100,2100,2100,2100,2100,68,0,340.0,495.7914870585014,253.4934590003104,2133.401041995967,19588.0
1753293656,69,GET,Tile Request,102.500000,0.000000,290,380,470,540,1200,1800,2700,3900,8900,9400,9400,4395,0,290.0,484.9468184355247,158.99345799698494,16810.656292000203,196819.0
1753293656,69,,Aggregated,103.500000,0.000000,290,390,480,550,1200,1800,2700,3900,8900,9400,9400,4463,0,300.0,485.11205201526076,158.99345799698494,16810.656292000203,194118.6397042348
1753293657,69,GET,Metadata Request,1.000000,0.000000,650,700,960,1100,2100,2100,2100,2100,2100,2100,2100,68,0,340.0,495.7914870585014,253.4934590003104,2133.401041995967,19588.0
1753293657,69,GET,Tile Request,102.900000,0.000000,290,380,470,540,1200,1800,2800,4100,8900,9400,9400,4432,0,290.0,485.37977228704074,158.99345799698494,16810.656292000203,196819.0
1753293657,69,,Aggregated,103.900000,0.000000,290,390,470,550,1200,1800,2700,3900,8900,9400,9400,4500,0,300.0,485.5371048658094,158.99345799698494,16810.656292000203,194140.84266666666
1753293658,71,GET,Metadata Request,1.000000,0.000000,650,700,960,1100,2100,2100,2100,2100,2100,2100,2100,68,0,340.0,495.7914870585014,253.4934590003104,2133.401041995967,19588.0
1753293658,71,GET,Tile Request,102.900000,0.000000,290,380,470,540,1200,1800,2800,4100,8900,9400,9400,4432,0,290.0,485.37977228704074,158.99345799698494,16810.656292000203,196819.0
1753293658,71,,Aggregated,103.900000,0.000000,290,390,470,550,1200,1800,2700,3900,8900,9400,9400,4500,0,300.0,485.5371048658094,158.99345799698494,16810.656292000203,194140.84266666666
1753293659,72,GET,Metadata Request,1.000000,0.000000,780,860,960,960,1100,2100,2100,2100,2100,2100,2100,71,0,350.0,509.3246830279306,253.4934590003104,2133.401041995967,19588.0
1753293659,72,GET,Tile Request,102.500000,0.000000,320,420,520,590,990,1900,3100,4700,9400,18000,18000,4763,0,300.0,496.1311947111377,158.99345799698494,17660.033291002037,196819.0
1753293659,72,,Aggregated,103.500000,0.000000,320,420,530,600,990,1900,3100,4700,9400,18000,18000,4834,0,300.0,496.3249757766098,158.99345799698494,17660.033291002037,194215.89677285892
1753293660,73,GET,Metadata Request,1.000000,0.000000,780,860,960,960,1100,2100,2100,2100,2100,2100,2100,71,0,350.0,509.3246830279306,253.4934590003104,2133.401041995967,19588.0
1753293660,73,GET,Tile Request,102.500000,0.000000,320,420,520,590,990,1900,3100,4700,9400,18000,18000,4763,0,300.0,496.1311947111377,158.99345799698494,17660.033291002037,196819.0
1753293660,73,,Aggregated,103.500000,0.000000,320,420,530,600,990,1900,3100,4700,9400,18000,18000,4834,0,300.0,496.3249757766098,158.99345799698494,17660.033291002037,194215.89677285892
1753293661,74,GET,Metadata Request,1.000000,0.000000,780,860,960,960,1100,2100,2100,2100,2100,2100,2100,71,0,350.0,509.3246830279306,253.4934590003104,2133.401041995967,19588.0
1753293661,74,GET,Tile Request,102.500000,0.000000,320,420,520,590,990,1900,3100,4700,9400,18000,18000,4763,0,300.0,496.1311947111377,158.99345799698494,17660.033291002037,196819.0
1753293661,74,,Aggregated,103.500000,0.000000,320,420,530,600,990,1900,3100,4700,9400,18000,18000,4834,0,300.0,496.3249757766098,158.99345799698494,17660.033291002037,194215.89677285892
1753293662,75,GET,Metadata Request,1.000000,0.000000,780,810,860,960,1100,1100,1100,1100,1100,1100,1100,73,0,360.0,509.0348852189554,253.4934590003104,2133.401041995967,19588.0
1753293662,75,GET,Tile Request,101.500000,0.000000,350,460,560,610,960,1700,3500,5600,11000,18000,18000,5083,0,300.0,504.33855592881,158.99345799698494,17660.033291002037,196819.0
1753293662,75,,Aggregated,102.500000,0.000000,360,470,560,620,960,1600,3500,5600,11000,18000,18000,5156,0,300.0,504.4050477903655,158.99345799698494,17660.033291002037,194309.7170287044
1753293663,76,GET,Metadata Request,1.000000,0.000000,780,810,860,860,1100,1100,1100,1100,1100,1100,1100,73,0,360.0,509.0348852189554,253.4934590003104,2133.401041995967,19588.0
1753293663,76,GET,Tile Request,101.500000,0.000000,350,460,560,610,960,1700,3500,5600,11000,18000,18000,5083,0,300.0,504.33855592881,158.99345799698494,17660.033291002037,196819.0
1753293663,76,,Aggregated,102.500000,0.000000,360,470,560,620,960,1600,3500,5600,11000,18000,18000,5156,0,300.0,504.4050477903655,158.99345799698494,17660.033291002037,194309.7170287044
1753293664,77,GET,Metadata Request,1.000000,0.000000,780,810,860,860,1100,1100,1100,1100,1100,1100,1100,73,0,360.0,509.0348852189554,253.4934590003104,2133.401041995967,19588.0
1753293664,77,GET,Tile Request,101.500000,0.000000,350,460,560,610,960,1700,3500,5600,11000,18000,18000,5083,0,300.0,504.33855592881,158.99345799698494,17660.033291002037,196819.0
1753293664,77,,Aggregated,102.500000,0.000000,360,470,560,620,960,1600,3500,5600,11000,18000,18000,5156,0,300.0,504.4050477903655,158.99345799698494,17660.033291002037,194309.7170287044
1753293665,78,GET,Metadata Request,1.000000,0.000000,650,780,810,810,860,1000,1000,1000,1000,1000,1000,77,0,360.0,514.2398554672617,253.4934590003104,2133.401041995967,19588.0
1753293665,78,GET,Tile Request,107.500000,0.000000,390,500,600,700,1000,1400,3400,7300,11000,18000,18000,5449,0,310.0,519.1827874826637,158.99345799698494,17660.033291002037,196819.0
1753293665,78,,Aggregated,108.500000,0.000000,390,500,610,700,1000,1400,3400,6800,11000,18000,18000,5526,0,310.0,519.1139120275088,158.99345799698494,17660.033291002037,194349.44028230183
1753293666,79,GET,Metadata Request,1.000000,0.000000,660,780,810,860,1000,1000,1000,1000,1000,1000,1000,77,0,360.0,514.2398554672617,253.4934590003104,2133.401041995967,19588.0
1753293666,79,GET,Tile Request,107.500000,0.000000,390,500,600,700,1000,1400,3400,7300,11000,18000,18000,5449,0,310.0,519.1827874826637,158.99345799698494,17660.033291002037,196819.0
1753293666,79,,Aggregated,108.500000,0.000000,390,500,610,700,1000,1400,3400,6800,11000,18000,18000,5526,0,310.0,519.1139120275088,158.99345799698494,17660.033291002037,194349.44028230183
1753293667,80,GET,Metadata Request,1.000000,0.000000,660,780,810,860,1000,1000,1000,1000,1000,1000,1000,77,0,360.0,514.2398554672617,253.4934590003104,2133.401041995967,19588.0
1753293667,80,GET,Tile Request,107.500000,0.000000,390,500,600,700,1000,1400,3400,7300,11000,18000,18000,5449,0,310.0,519.1827874826637,158.99345799698494,17660.033291002037,196819.0
1753293667,80,,Aggregated,108.500000,0.000000,390,500,610,700,1000,1400,3400,6800,11000,18000,18000,5526,0,310.0,519.1139120275088,158.99345799698494,17660.033291002037,194349.44028230183
1753293668,81,GET,Metadata Request,1.000000,0.000000,590,780,830,830,860,1000,1000,1000,1000,1000,1000,80,0,360.0,516.2533988997893,253.4934590003104,2133.401041995967,19588.0
1753293668,81,GET,Tile Request,111.700000,0.000000,400,510,610,700,1000,1300,2300,5600,11000,18000,18000,5830,0,310.0,515.8821087689523,158.99345799698494,17660.033291002037,196819.0
1753293668,81,,Aggregated,112.700000,0.000000,400,520,610,700,1000,1300,2300,5600,11000,18000,18000,5910,0,310.0,515.8871346928893,158.99345799698494,17660.033291002037,194419.9340101523
1753293669,82,GET,Metadata Request,1.000000,0.000000,590,660,780,830,1000,1000,1000,1000,1000,1000,1000,80,0,360.0,516.2533988997893,253.4934590003104,2133.401041995967,19588.0
1753293669,82,GET,Tile Request,111.700000,0.000000,400,510,610,700,1000,1300,2300,5600,11000,18000,18000,5830,0,310.0,515.8821087689523,158.99345799698494,17660.033291002037,196819.0
1753293669,82,,Aggregated,112.700000,0.000000,400,520,610,700,1000,1300,2300,5600,11000,18000,18000,5910,0,310.0,515.8871346928893,158.99345799698494,17660.033291002037,194419.9340101523
1753293670,83,GET,Metadata Request,1.000000,0.000000,590,660,780,830,1000,1000,1000,1000,1000,1000,1000,80,0,360.0,516.2533988997893,253.4934590003104,2133.401041995967,19588.0
1753293670,83,GET,Tile Request,111.700000,0.000000,400,510,610,700,1000,1300,2300,5600,11000,18000,18000,5830,0,310.0,515.8821087689523,158.99345799698494,17660.033291002037,196819.0
1753293670,83,,Aggregated,112.700000,0.000000,400,520,610,700,1000,1300,2300,5600,11000,18000,18000,5910,0,310.0,515.8871346928893,158.99345799698494,17660.033291002037,194419.9340101523
1753293671,84,GET,Metadata Request,1.000000,0.000000,460,590,660,660,830,1000,1000,1000,1000,1000,1000,83,0,360.0,513.0282986382477,253.4934590003104,2133.401041995967,19588.0
1753293671,84,GET,Tile Request,117.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6233,0,320.0,511.8784022072737,158.99345799698494,17660.033291002037,196819.0
1753293671,84,,Aggregated,118.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6316,0,320.0,511.89351325916897,158.99345799698494,17660.033291002037,194489.96690943636
1753293672,85,GET,Metadata Request,1.000000,0.000000,460,590,660,660,830,1000,1000,1000,1000,1000,1000,83,0,360.0,513.0282986382477,253.4934590003104,2133.401041995967,19588.0
1753293672,85,GET,Tile Request,117.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6233,0,320.0,511.8784022072737,158.99345799698494,17660.033291002037,196819.0
1753293672,85,,Aggregated,118.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6316,0,320.0,511.89351325916897,158.99345799698494,17660.033291002037,194489.96690943636
1753293673,85,GET,Metadata Request,1.000000,0.000000,460,590,660,660,830,1000,1000,1000,1000,1000,1000,83,0,360.0,513.0282986382477,253.4934590003104,2133.401041995967,19588.0
1753293673,85,GET,Tile Request,117.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6233,0,320.0,511.8784022072737,158.99345799698494,17660.033291002037,196819.0
1753293673,85,,Aggregated,118.700000,0.000000,390,490,590,670,970,1200,1700,2800,10000,11000,11000,6316,0,320.0,511.89351325916897,158.99345799698494,17660.033291002037,194489.96690943636
1753293674,87,GET,Metadata Request,1.000000,0.000000,510,590,740,740,830,1000,1000,1000,1000,1000,1000,86,0,360.0,512.5013076044419,253.4934590003104,2133.401041995967,19588.0
1753293674,87,GET,Tile Request,121.300000,0.000000,390,490,570,660,910,1200,1500,2800,12000,14000,14000,6614,0,320.0,517.8034002184604,158.99345799698494,17660.033291002037,196819.0
1753293674,87,,Aggregated,122.300000,0.000000,390,490,580,660,910,1200,1500,2800,12000,14000,14000,6700,0,320.0,517.7353435072954,158.99345799698494,17660.033291002037,194544.09462686567
1753293675,88,GET,Metadata Request,1.000000,0.000000,510,590,740,740,830,1000,1000,1000,1000,1000,1000,86,0,360.0,512.5013076044419,253.4934590003104,2133.401041995967,19588.0
1753293675,88,GET,Tile Request,121.300000,0.000000,390,490,570,660,910,1200,1500,2800,12000,14000,14000,6614,0,320.0,517.8034002184604,158.99345799698494,17660.033291002037,196819.0
1753293675,88,,Aggregated,122.300000,0.000000,390,490,580,660,910,1200,1500,2800,12000,14000,14000,6700,0,320.0,517.7353435072954,158.99345799698494,17660.033291002037,194544.09462686567
1753293676,89,GET,Metadata Request,1.000000,0.000000,510,590,740,740,830,830,830,830,830,830,830,86,0,360.0,512.5013076044419,253.4934590003104,2133.401041995967,19588.0
1753293676,89,GET,Tile Request,121.300000,0.000000,390,490,570,660,910,1200,1500,2800,12000,14000,14000,6614,0,320.0,517.8034002184604,158.99345799698494,17660.033291002037,196819.0
1753293676,89,,Aggregated,122.300000,0.000000,390,490,580,660,910,1200,1500,2800,12000,14000,14000,6700,0,320.0,517.7353435072954,158.99345799698494,17660.033291002037,194544.09462686567
1753293677,90,GET,Metadata Request,1.000000,0.000000,450,490,510,590,740,740,740,740,740,740,740,88,0,380.0,511.5434095111017,253.4934590003104,2133.401041995967,19588.0
1753293677,90,GET,Tile Request,129.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,6943,0,330.0,528.5770290518368,158.99345799698494,17660.033291002037,196819.0
1753293677,90,,Aggregated,130.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,7031,0,330.0,528.3638362599744,158.99345799698494,17660.033291002037,194600.77670317166
1753293678,91,GET,Metadata Request,1.000000,0.000000,450,490,510,510,740,740,740,740,740,740,740,88,0,380.0,511.5434095111017,253.4934590003104,2133.401041995967,19588.0
1753293678,91,GET,Tile Request,129.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,6943,0,330.0,528.5770290518368,158.99345799698494,17660.033291002037,196819.0
1753293678,91,,Aggregated,130.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,7031,0,330.0,528.3638362599744,158.99345799698494,17660.033291002037,194600.77670317166
1753293679,92,GET,Metadata Request,1.000000,0.000000,450,490,510,510,740,740,740,740,740,740,740,88,0,380.0,511.5434095111017,253.4934590003104,2133.401041995967,19588.0
1753293679,92,GET,Tile Request,129.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,6943,0,330.0,528.5770290518368,158.99345799698494,17660.033291002037,196819.0
1753293679,92,,Aggregated,130.900000,0.000000,380,480,560,620,820,1100,1700,5700,12000,14000,14000,7031,0,330.0,528.3638362599744,158.99345799698494,17660.033291002037,194600.77670317166
1753293680,93,GET,Metadata Request,0.900000,0.000000,510,560,740,840,3100,3100,3100,3100,3100,3100,3100,91,0,420.0,544.668524208636,253.4934590003104,3142.482833005488,19588.0
1753293680,93,GET,Tile Request,124.800000,0.000000,390,490,580,670,950,1400,2900,9000,15000,15000,15000,7270,0,330.0,542.1067809195064,158.99345799698494,17660.033291002037,196819.0
1753293680,93,,Aggregated,125.700000,0.000000,390,490,580,670,950,1400,2900,8300,15000,15000,15000,7361,0,330.0,542.1384503447624,158.99345799698494,17660.033291002037,194627.9904904225
1753293681,94,GET,Metadata Request,0.900000,0.000000,560,740,840,840,3100,3100,3100,3100,3100,3100,3100,91,0,420.0,544.668524208636,253.4934590003104,3142.482833005488,19588.0
1753293681,94,GET,Tile Request,124.800000,0.000000,390,490,580,670,950,1400,2900,9000,15000,15000,15000,7270,0,330.0,542.1067809195064,158.99345799698494,17660.033291002037,196819.0
1753293681,94,,Aggregated,125.700000,0.000000,390,490,580,670,950,1400,2900,8300,15000,15000,15000,7361,0,330.0,542.1384503447624,158.99345799698494,17660.033291002037,194627.9904904225
1753293682,95,GET,Metadata Request,0.900000,0.000000,560,740,840,840,3100,3100,3100,3100,3100,3100,3100,91,0,420.0,544.668524208636,253.4934590003104,3142.482833005488,19588.0
1753293682,95,GET,Tile Request,124.800000,0.000000,390,490,580,670,950,1400,2900,9000,15000,15000,15000,7270,0,330.0,542.1067809195064,158.99345799698494,17660.033291002037,196819.0
1753293682,95,,Aggregated,125.700000,0.000000,390,490,580,670,950,1400,2900,8300,15000,15000,15000,7361,0,330.0,542.1384503447624,158.99345799698494,17660.033291002037,194627.9904904225
1753293683,96,GET,Metadata Request,0.900000,0.000000,560,740,840,840,3100,4000,4000,4000,4000,4000,4000,95,0,440.0,580.751568368195,253.4934590003104,4039.002833000268,19588.0
1753293683,96,GET,Tile Request,118.600000,0.000000,390,510,610,710,1100,1900,4200,11000,15000,17000,17000,7642,0,330.0,551.2007394866387,158.99345799698494,17660.033291002037,196819.0
1753293683,96,,Aggregated,119.500000,0.000000,400,510,620,710,1100,2000,4200,11000,15000,17000,17000,7737,0,330.0,551.5635840961446,158.99345799698494,17660.033291002037,194642.8406359054
1753293684,97,GET,Metadata Request,0.900000,0.000000,560,680,840,3100,4000,4000,4000,4000,4000,4000,4000,95,0,440.0,580.751568368195,253.4934590003104,4039.002833000268,19588.0
1753293684,97,GET,Tile Request,118.600000,0.000000,390,510,610,710,1100,1900,4200,11000,15000,17000,17000,7642,0,330.0,551.2007394866387,158.99345799698494,17660.033291002037,196819.0
1753293684,97,,Aggregated,119.500000,0.000000,400,510,620,710,1100,2000,4200,11000,15000,17000,17000,7737,0,330.0,551.5635840961446,158.99345799698494,17660.033291002037,194642.8406359054
1753293685,98,GET,Metadata Request,0.900000,0.000000,680,840,3100,3100,4000,4000,4000,4000,4000,4000,4000,95,0,440.0,580.751568368195,253.4934590003104,4039.002833000268,19588.0
1753293685,98,GET,Tile Request,118.600000,0.000000,390,510,610,710,1100,1900,4200,11000,15000,17000,17000,7642,0,330.0,551.2007394866387,158.99345799698494,17660.033291002037,196819.0
1753293685,98,,Aggregated,119.500000,0.000000,400,510,620,710,1100,2000,4200,11000,15000,17000,17000,7737,0,330.0,551.5635840961446,158.99345799698494,17660.033291002037,194642.8406359054
1753293686,99,GET,Metadata Request,1.000000,0.000000,560,680,840,3100,4000,4000,4000,4000,4000,4000,4000,98,0,420.0,576.4987937445582,253.4934590003104,4039.002833000268,19588.0
1753293686,99,GET,Tile Request,116.500000,0.000000,400,530,680,790,1300,2400,4400,11000,16000,17000,17000,8034,0,330.0,564.0674598466334,158.99345799698494,17660.033291002037,196819.0
1753293686,99,,Aggregated,117.500000,0.000000,400,530,680,790,1400,2500,4400,11000,16000,17000,17000,8132,0,340.0,564.2172717898203,158.99345799698494,17660.033291002037,194683.1615838662
1753293688,100,GET,Metadata Request,1.000000,0.000000,560,680,840,3100,4000,4000,4000,4000,4000,4000,4000,98,0,420.0,576.4987937445582,253.4934590003104,4039.002833000268,19588.0
1753293688,100,GET,Tile Request,116.500000,0.000000,400,530,680,790,1300,2400,4400,11000,16000,17000,17000,8034,0,330.0,564.0674598466334,158.99345799698494,17660.033291002037,196819.0
1753293688,100,,Aggregated,117.500000,0.000000,400,530,680,790,1400,2500,4400,11000,16000,17000,17000,8132,0,340.0,564.2172717898203,158.99345799698494,17660.033291002037,194683.1615838662
1753293689,101,GET,Metadata Request,1.000000,0.000000,560,680,840,3100,4000,4000,4000,4000,4000,4000,4000,98,0,420.0,576.4987937445582,253.4934590003104,4039.002833000268,19588.0
1753293689,101,GET,Tile Request,116.500000,0.000000,380,520,680,810,1400,2500,4000,11000,16000,17000,17000,8034,0,330.0,564.0674598466334,158.99345799698494,17660.033291002037,196819.0
1753293689,101,,Aggregated,117.500000,0.000000,390,530,680,820,1500,2500,4000,11000,16000,17000,17000,8132,0,340.0,564.2172717898203,158.99345799698494,17660.033291002037,194683.1615838662
1753293690,102,GET,Metadata Request,1.000000,0.000000,560,680,880,980,4000,4000,4000,4000,4000,4000,4000,101,0,440.0,581.9143019303233,253.4934590003104,4039.002833000268,19588.0
1753293690,102,GET,Tile Request,117.300000,0.000000,410,570,730,840,1300,2400,4200,10000,16000,17000,17000,8434,0,340.0,578.0533727894019,158.99345799698494,17660.033291002037,196819.0
1753293690,102,,Aggregated,118.300000,0.000000,420,580,730,840,1300,2400,4200,10000,16000,17000,17000,8535,0,340.0,578.0990615818134,158.99345799698494,17660.033291002037,194721.71458699473
1753293691,103,GET,Metadata Request,1.000000,0.000000,560,680,880,980,4000,4000,4000,4000,4000,4000,4000,101,0,440.0,581.9143019303233,253.4934590003104,4039.002833000268,19588.0
1753293691,103,GET,Tile Request,117.300000,0.000000,410,570,730,840,1300,2400,4200,10000,16000,17000,17000,8434,0,340.0,578.0533727894019,158.99345799698494,17660.033291002037,196819.0
1753293691,103,,Aggregated,118.300000,0.000000,420,580,730,840,1300,2400,4200,10000,16000,17000,17000,8535,0,340.0,578.0990615818134,158.99345799698494,17660.033291002037,194721.71458699473
1753293692,104,GET,Metadata Request,1.000000,0.000000,560,680,880,980,4000,4000,4000,4000,4000,4000,4000,101,0,440.0,581.9143019303233,253.4934590003104,4039.002833000268,19588.0
1753293692,104,GET,Tile Request,117.300000,0.000000,440,590,750,850,1300,2500,4400,10000,16000,17000,17000,8434,0,340.0,578.0533727894019,158.99345799698494,17660.033291002037,196819.0
1753293692,104,,Aggregated,118.300000,0.000000,440,590,750,850,1300,2500,4400,10000,16000,17000,17000,8535,0,340.0,578.0990615818134,158.99345799698494,17660.033291002037,194721.71458699473
1753293693,105,GET,Metadata Request,1.100000,0.000000,670,880,980,980,1300,4000,4000,4000,4000,4000,4000,103,0,440.0,590.1136018927926,253.4934590003104,4039.002833000268,19588.0
1753293693,105,GET,Tile Request,127.100000,0.000000,470,640,780,880,1300,2100,4000,9000,16000,17000,17000,8844,0,350.0,584.3637378421321,158.99345799698494,17660.033291002037,196819.0
1753293693,105,,Aggregated,128.200000,0.000000,470,650,780,880,1300,2100,4000,9000,16000,17000,17000,8947,0,350.0,584.4299316498016,158.99345799698494,17660.033291002037,194778.67441600538
1753293694,106,GET,Metadata Request,1.100000,0.000000,670,880,980,980,1300,1300,1300,1300,1300,1300,1300,103,0,440.0,590.1136018927926,253.4934590003104,4039.002833000268,19588.0
1753293694,106,GET,Tile Request,127.100000,0.000000,470,640,780,880,1300,2100,4000,9000,16000,17000,17000,8844,0,350.0,584.3637378421321,158.99345799698494,17660.033291002037,196819.0
1753293694,106,,Aggregated,128.200000,0.000000,470,650,780,880,1300,2100,4000,9000,16000,17000,17000,8947,0,350.0,584.4299316498016,158.99345799698494,17660.033291002037,194778.67441600538
1753293695,107,GET,Metadata Request,1.100000,0.000000,670,880,980,980,1300,1300,1300,1300,1300,1300,1300,103,0,440.0,590.1136018927926,253.4934590003104,4039.002833000268,19588.0
1753293695,107,GET,Tile Request,127.100000,0.000000,490,670,800,900,1200,1900,4000,9100,16000,16000,16000,8844,0,350.0,584.3637378421321,158.99345799698494,17660.033291002037,196819.0
1753293695,107,,Aggregated,128.200000,0.000000,490,670,800,900,1200,1900,4000,9100,16000,16000,16000,8947,0,350.0,584.4299316498016,158.99345799698494,17660.033291002037,194778.67441600538
1753293696,108,GET,Metadata Request,0.900000,0.000000,730,880,980,1300,1400,1400,1400,1400,1400,1400,1400,107,0,450.0,598.2460081304623,253.4934590003104,4039.002833000268,19588.0
1753293696,108,GET,Tile Request,131.600000,0.000000,510,680,820,910,1300,2000,4000,5500,16000,16000,16000,9276,0,350.0,592.9649170096931,158.99345799698494,17660.033291002037,196819.0
1753293696,108,,Aggregated,132.500000,0.000000,510,680,820,910,1300,1900,3900,5500,16000,16000,16000,9383,0,350.0,593.02514047233,158.99345799698494,17660.033291002037,194797.92816796334
1753293697,109,GET,Metadata Request,0.900000,0.000000,730,880,980,1300,1400,1400,1400,1400,1400,1400,1400,107,0,450.0,598.2460081304623,253.4934590003104,4039.002833000268,19588.0
1753293697,109,GET,Tile Request,131.600000,0.000000,510,680,820,910,1300,2000,4000,5500,16000,16000,16000,9276,0,350.0,592.9649170096931,158.99345799698494,17660.033291002037,196819.0
1753293697,109,,Aggregated,132.500000,0.000000,510,680,820,910,1300,1900,3900,5500,16000,16000,16000,9383,0,350.0,593.02514047233,158.99345799698494,17660.033291002037,194797.92816796334
1753293698,110,GET,Metadata Request,0.900000,0.000000,730,880,1300,1300,1400,1400,1400,1400,1400,1400,1400,107,0,450.0,598.2460081304623,253.4934590003104,4039.002833000268,19588.0
1753293698,110,GET,Tile Request,131.600000,0.000000,550,720,850,930,1200,1800,3700,5000,16000,16000,16000,9276,0,350.0,592.9649170096931,158.99345799698494,17660.033291002037,196819.0
1753293698,110,,Aggregated,132.500000,0.000000,550,720,850,930,1200,1800,3700,5000,16000,16000,16000,9383,0,350.0,593.02514047233,158.99345799698494,17660.033291002037,194797.92816796334
1753293699,111,GET,Metadata Request,1.000000,0.000000,670,820,880,880,1300,1400,1400,1400,1400,1400,1400,110,0,450.0,600.1535878269351,253.4934590003104,4039.002833000268,19588.0
1753293699,111,GET,Tile Request,136.400000,0.000000,560,730,880,960,1300,1900,3500,4800,16000,16000,16000,9682,0,360.0,601.8043047988943,158.99345799698494,17660.033291002037,196819.0
1753293699,111,,Aggregated,137.400000,0.000000,560,730,880,960,1300,1800,3500,4800,16000,16000,16000,9792,0,360.0,601.7857612054594,158.99345799698494,17660.033291002037,194828.04718137256
1753293700,112,GET,Metadata Request,1.000000,0.000000,670,820,880,880,1300,1400,1400,1400,1400,1400,1400,110,0,450.0,600.1535878269351,253.4934590003104,4039.002833000268,19588.0
1753293700,112,GET,Tile Request,136.400000,0.000000,560,730,880,960,1300,1900,3500,4800,16000,16000,16000,9682,0,360.0,601.8043047988943,158.99345799698494,17660.033291002037,196819.0
1753293700,112,,Aggregated,137.400000,0.000000,560,730,880,960,1300,1800,3500,4800,16000,16000,16000,9792,0,360.0,601.7857612054594,158.99345799698494,17660.033291002037,194828.04718137256
1753293701,113,GET,Metadata Request,1.000000,0.000000,730,820,1300,1300,1400,1400,1400,1400,1400,1400,1400,110,0,450.0,600.1535878269351,253.4934590003104,4039.002833000268,19588.0
1753293701,113,GET,Tile Request,136.400000,0.000000,560,740,890,980,1300,1900,3300,4200,8100,8500,8500,9682,0,360.0,601.8043047988943,158.99345799698494,17660.033291002037,196819.0
1753293701,113,,Aggregated,137.400000,0.000000,570,740,890,980,1300,1800,3200,4000,8100,8500,8500,9792,0,360.0,601.7857612054594,158.99345799698494,17660.033291002037,194828.04718137256
1753293702,114,GET,Metadata Request,1.000000,0.000000,730,1200,1300,1300,1400,1400,1400,1400,1400,1400,1400,113,0,450.0,612.1275102740526,253.4934590003104,4039.002833000268,19588.0
1753293702,114,GET,Tile Request,138.100000,0.000000,580,760,910,1000,1300,1900,2900,3600,8100,8500,8500,10093,0,360.0,608.7153791636747,158.99345799698494,17660.033291002037,196819.0
1753293702,114,,Aggregated,139.100000,0.000000,580,760,910,1000,1300,1900,2900,3600,8100,8500,8500,10206,0,370.0,608.7531580011696,158.99345799698494,17660.033291002037,194856.71281599058
1753293703,115,GET,Metadata Request,1.000000,0.000000,650,820,1200,1400,1400,1400,1400,1400,1400,1400,1400,113,0,450.0,612.1275102740526,253.4934590003104,4039.002833000268,19588.0
1753293703,115,GET,Tile Request,138.100000,0.000000,580,760,910,1000,1300,1900,2900,3600,8100,8500,8500,10093,0,360.0,608.7153791636747,158.99345799698494,17660.033291002037,196819.0
1753293703,115,,Aggregated,139.100000,0.000000,580,760,910,1000,1300,1900,2900,3600,8100,8500,8500,10206,0,370.0,608.7531580011696,158.99345799698494,17660.033291002037,194856.71281599058
1753293704,116,GET,Metadata Request,1.000000,0.000000,650,820,1200,1400,1400,1400,1400,1400,1400,1400,1400,113,0,450.0,612.1275102740526,253.4934590003104,4039.002833000268,19588.0
1753293704,116,GET,Tile Request,138.100000,0.000000,590,770,930,1000,1400,1900,3100,3700,7600,8100,8100,10093,0,360.0,608.7153791636747,158.99345799698494,17660.033291002037,196819.0
1753293704,116,,Aggregated,139.100000,0.000000,590,770,930,1000,1400,1900,3000,3600,7600,8100,8100,10206,0,370.0,608.7531580011696,158.99345799698494,17660.033291002037,194856.71281599058
1753293705,117,GET,Metadata Request,1.000000,0.000000,630,820,880,1200,1400,1400,1400,1400,1400,1400,1400,116,0,450.0,614.7520380341277,253.4934590003104,4039.002833000268,19588.0
1753293705,117,GET,Tile Request,136.900000,0.000000,600,790,940,1000,1400,1900,2900,3600,7600,8100,8100,10514,0,370.0,615.9157271237341,158.99345799698494,17660.033291002037,196819.0
1753293705,117,,Aggregated,137.900000,0.000000,600,790,940,1100,1400,1900,2900,3600,7600,8100,8100,10630,0,370.0,615.9030283528598,158.99345799698494,17660.033291002037,194884.96462841015
1753293706,118,GET,Metadata Request,1.000000,0.000000,630,820,880,1200,1400,1400,1400,1400,1400,1400,1400,116,0,450.0,614.7520380341277,253.4934590003104,4039.002833000268,19588.0
1753293706,118,GET,Tile Request,136.900000,0.000000,600,790,940,1000,1400,1900,2900,3600,7600,8100,8100,10514,0,370.0,615.9157271237341,158.99345799698494,17660.033291002037,196819.0
1753293706,118,,Aggregated,137.900000,0.000000,600,790,940,1100,1400,1900,2900,3600,7600,8100,8100,10630,0,370.0,615.9030283528598,158.99345799698494,17660.033291002037,194884.96462841015
1753293707,119,GET,Metadata Request,1.000000,0.000000,630,880,1200,1200,1400,1400,1400,1400,1400,1400,1400,116,0,450.0,614.7520380341277,253.4934590003104,4039.002833000268,19588.0
1753293707,119,GET,Tile Request,136.900000,0.000000,620,810,970,1100,1500,1900,2600,3000,4500,7600,7600,10514,0,370.0,615.9157271237341,158.99345799698494,17660.033291002037,196819.0
1753293707,119,,Aggregated,137.900000,0.000000,620,810,970,1100,1500,1900,2600,3000,4500,7600,7600,10630,0,370.0,615.9030283528598,158.99345799698494,17660.033291002037,194884.96462841015
1753293708,120,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1200,1400,1400,1400,1400,1400,1400,119,0,450.0,612.8264989071924,253.4934590003104,4039.002833000268,19588.0
1753293708,120,GET,Tile Request,137.400000,0.000000,600,790,970,1100,1500,2000,2800,3200,5100,7600,7600,10911,0,380.0,622.582087131241,158.99345799698494,17660.033291002037,196819.0
1753293708,120,,Aggregated,138.400000,0.000000,600,790,970,1100,1500,2000,2800,3200,5100,7600,7600,11030,0,380.0,622.4768364513988,158.99345799698494,17660.033291002037,194906.89764279238
1753293709,121,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1200,1400,1400,1400,1400,1400,1400,119,0,450.0,612.8264989071924,253.4934590003104,4039.002833000268,19588.0
1753293709,121,GET,Tile Request,137.400000,0.000000,600,790,970,1100,1500,2000,2800,3200,5100,7600,7600,10911,0,380.0,622.582087131241,158.99345799698494,17660.033291002037,196819.0
1753293709,121,,Aggregated,138.400000,0.000000,600,790,970,1100,1500,2000,2800,3200,5100,7600,7600,11030,0,380.0,622.4768364513988,158.99345799698494,17660.033291002037,194906.89764279238
1753293710,122,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1400,1400,1400,1400,1400,1400,1400,119,0,450.0,612.8264989071924,253.4934590003104,4039.002833000268,19588.0
1753293710,122,GET,Tile Request,137.400000,0.000000,610,800,970,1100,1600,2100,2800,3100,4800,5100,5100,10911,0,380.0,622.582087131241,158.99345799698494,17660.033291002037,196819.0
1753293710,122,,Aggregated,138.400000,0.000000,610,800,970,1100,1600,2100,2800,3100,4800,5100,5100,11030,0,380.0,622.4768364513988,158.99345799698494,17660.033291002037,194906.89764279238
1753293711,123,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1300,1400,1400,1400,1400,1400,1400,122,0,460.0,618.7411696963431,253.4934590003104,4039.002833000268,19588.0
1753293711,123,GET,Tile Request,138.200000,0.000000,610,820,1000,1100,1700,2200,2900,3200,5100,5200,5200,11307,0,380.0,631.5021662473677,158.99345799698494,17660.033291002037,196819.0
1753293711,123,,Aggregated,139.200000,0.000000,620,820,1000,1100,1700,2200,2900,3200,5100,5200,5200,11429,0,380.0,631.3659477173804,158.99345799698494,17660.033291002037,194927.13002012426
1753293712,124,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1300,1400,1400,1400,1400,1400,1400,122,0,460.0,618.7411696963431,253.4934590003104,4039.002833000268,19588.0
1753293712,124,GET,Tile Request,138.200000,0.000000,610,820,1000,1100,1700,2200,2900,3200,5100,5200,5200,11307,0,380.0,631.5021662473677,158.99345799698494,17660.033291002037,196819.0
1753293712,124,,Aggregated,139.200000,0.000000,620,820,1000,1100,1700,2200,2900,3200,5100,5200,5200,11429,0,380.0,631.3659477173804,158.99345799698494,17660.033291002037,194927.13002012426
1753293713,125,GET,Metadata Request,1.000000,0.000000,630,840,880,880,1300,1300,1300,1300,1300,1300,1300,122,0,460.0,618.7411696963431,253.4934590003104,4039.002833000268,19588.0
1753293713,125,GET,Tile Request,138.200000,0.000000,600,820,1000,1200,1800,2300,3000,3400,5100,5200,5200,11307,0,380.0,631.5021662473677,158.99345799698494,17660.033291002037,196819.0
1753293713,125,,Aggregated,139.200000,0.000000,600,820,1000,1200,1800,2300,3000,3400,5100,5200,5200,11429,0,380.0,631.3659477173804,158.99345799698494,17660.033291002037,194927.13002012426
1753293714,126,GET,Metadata Request,1.100000,0.000000,630,840,1000,1000,1300,1300,1300,1300,1300,1300,1300,125,0,470.0,623.7558972875704,253.4934590003104,4039.002833000268,19588.0
1753293714,126,GET,Tile Request,136.300000,0.000000,620,850,1100,1200,1800,2400,3000,3400,5200,5200,5200,11741,0,390.0,641.6314823621527,158.99345799698494,17660.033291002037,196819.0
1753293714,126,,Aggregated,137.400000,0.000000,620,850,1000,1200,1800,2400,3000,3400,5200,5200,5200,11866,0,390.0,641.4431755920261,158.99345799698494,17660.033291002037,194951.99553345694
1753293715,127,GET,Metadata Request,1.100000,0.000000,630,840,1000,1000,1300,1300,1300,1300,1300,1300,1300,125,0,470.0,623.7558972875704,253.4934590003104,4039.002833000268,19588.0
1753293715,127,GET,Tile Request,136.300000,0.000000,620,850,1100,1200,1800,2400,3000,3400,5200,5200,5200,11741,0,390.0,641.6314823621527,158.99345799698494,17660.033291002037,196819.0
1753293715,127,,Aggregated,137.400000,0.000000,620,850,1000,1200,1800,2400,3000,3400,5200,5200,5200,11866,0,390.0,641.4431755920261,158.99345799698494,17660.033291002037,194951.99553345694
1753293716,128,GET,Metadata Request,1.100000,0.000000,840,1000,1000,1000,1300,1300,1300,1300,1300,1300,1300,125,0,470.0,623.7558972875704,253.4934590003104,4039.002833000268,19588.0
1753293716,128,GET,Tile Request,136.300000,0.000000,600,880,1100,1300,1900,2400,3100,3400,5200,5200,5200,11741,0,390.0,641.6314823621527,158.99345799698494,17660.033291002037,196819.0
1753293716,128,,Aggregated,137.400000,0.000000,600,880,1100,1300,1900,2400,3100,3400,5200,5200,5200,11866,0,390.0,641.4431755920261,158.99345799698494,17660.033291002037,194951.99553345694
1753293717,129,GET,Metadata Request,1.000000,0.000000,630,790,1000,1000,1300,1300,1300,1300,1300,1300,1300,128,0,460.0,621.1795605152588,253.4934590003104,4039.002833000268,19588.0
1753293717,129,GET,Tile Request,136.200000,0.000000,590,890,1100,1300,1900,2300,2900,3400,5200,5200,5200,12153,0,390.0,648.9399690000133,158.99345799698494,17660.033291002037,196819.0
1753293717,129,,Aggregated,137.200000,0.000000,600,890,1100,1300,1900,2300,2900,3400,5200,5200,5200,12281,0,390.0,648.6506332548747,158.99345799698494,17660.033291002037,194971.79146649296
1753293718,130,GET,Metadata Request,1.000000,0.000000,630,790,1000,1000,1300,1300,1300,1300,1300,1300,1300,128,0,460.0,621.1795605152588,253.4934590003104,4039.002833000268,19588.0
1753293718,130,GET,Tile Request,136.200000,0.000000,590,890,1100,1300,1900,2300,2900,3400,5200,5200,5200,12153,0,390.0,648.9399690000133,158.99345799698494,17660.033291002037,196819.0
1753293718,130,,Aggregated,137.200000,0.000000,600,890,1100,1300,1900,2300,2900,3400,5200,5200,5200,12281,0,390.0,648.6506332548747,158.99345799698494,17660.033291002037,194971.79146649296
1753293719,131,GET,Metadata Request,1.000000,0.000000,790,1000,1000,1000,1300,1300,1300,1300,1300,1300,1300,128,0,460.0,621.1795605152588,253.4934590003104,4039.002833000268,19588.0
1753293719,131,GET,Tile Request,136.200000,0.000000,600,930,1200,1400,1900,2300,2900,3400,5200,5200,5200,12153,0,390.0,648.9399690000133,158.99345799698494,17660.033291002037,196819.0
1753293719,131,,Aggregated,137.200000,0.000000,600,930,1200,1400,1900,2300,2900,3400,5200,5200,5200,12281,0,390.0,648.6506332548747,158.99345799698494,17660.033291002037,194971.79146649296
1753293720,132,GET,Metadata Request,1.000000,0.000000,480,790,1000,1000,1300,1300,1300,1300,1300,1300,1300,131,0,460.0,616.5265658088757,253.4934590003104,4039.002833000268,19588.0
1753293720,132,GET,Tile Request,137.000000,0.000000,610,890,1100,1300,1800,2300,2900,3400,5200,5200,5200,12584,0,400.0,654.0544121215196,158.99345799698494,17660.033291002037,196819.0
1753293720,132,,Aggregated,138.000000,0.000000,610,890,1100,1300,1800,2300,2900,3400,5200,5200,5200,12715,0,400.0,653.6677705275789,158.99345799698494,17660.033291002037,194993.02587495084
1753293721,133,GET,Metadata Request,1.000000,0.000000,480,790,1000,1000,1300,1300,1300,1300,1300,1300,1300,131,0,460.0,616.5265658088757,253.4934590003104,4039.002833000268,19588.0
1753293721,133,GET,Tile Request,137.000000,0.000000,610,890,1100,1300,1800,2300,2900,3400,5200,5200,5200,12584,0,400.0,654.0544121215196,158.99345799698494,17660.033291002037,196819.0
1753293721,133,,Aggregated,138.000000,0.000000,610,890,1100,1300,1800,2300,2900,3400,5200,5200,5200,12715,0,400.0,653.6677705275789,158.99345799698494,17660.033291002037,194993.02587495084
1753293722,134,GET,Metadata Request,1.000000,0.000000,480,790,1000,1000,1000,1000,1000,1000,1000,1000,1000,131,0,460.0,616.5265658088757,253.4934590003104,4039.002833000268,19588.0
1753293722,134,GET,Tile Request,137.000000,0.000000,610,880,1100,1300,1800,2300,2800,3500,4000,5200,5200,12584,0,400.0,654.0544121215196,158.99345799698494,17660.033291002037,196819.0
1753293722,134,,Aggregated,138.000000,0.000000,600,880,1100,1300,1800,2300,2800,3500,4000,5200,5200,12715,0,400.0,653.6677705275789,158.99345799698494,17660.033291002037,194993.02587495084
1753293723,135,GET,Metadata Request,1.000000,0.000000,430,480,670,670,790,790,790,790,790,790,790,133,0,460.0,614.6170713906934,253.4934590003104,4039.002833000268,19588.0
1753293723,135,GET,Tile Request,137.400000,0.000000,610,900,1100,1300,1800,2300,3100,3800,7400,7400,7400,12992,0,400.0,663.1152334783092,158.99345799698494,17660.033291002037,196819.0
1753293723,135,,Aggregated,138.400000,0.000000,610,900,1100,1300,1800,2300,3100,3800,7400,7400,7400,13125,0,400.0,662.6237854358212,158.99345799698494,17660.033291002037,195023.0592
1753293724,136,GET,Metadata Request,1.000000,0.000000,430,480,670,670,790,790,790,790,790,790,790,133,0,460.0,614.6170713906934,253.4934590003104,4039.002833000268,19588.0
1753293724,136,GET,Tile Request,137.400000,0.000000,610,900,1100,1300,1800,2300,3100,3800,7400,7400,7400,12992,0,400.0,663.1152334783092,158.99345799698494,17660.033291002037,196819.0
1753293724,136,,Aggregated,138.400000,0.000000,610,900,1100,1300,1800,2300,3100,3800,7400,7400,7400,13125,0,400.0,662.6237854358212,158.99345799698494,17660.033291002037,195023.0592
1753293725,137,GET,Metadata Request,1.000000,0.000000,430,480,670,670,790,790,790,790,790,790,790,133,0,460.0,614.6170713906934,253.4934590003104,4039.002833000268,19588.0
1753293725,137,GET,Tile Request,137.400000,0.000000,610,900,1100,1200,1700,2200,3200,3900,7400,7400,7400,12992,0,400.0,663.1152334783092,158.99345799698494,17660.033291002037,196819.0
1753293725,137,,Aggregated,138.400000,0.000000,600,890,1100,1200,1700,2200,3200,3900,7400,7400,7400,13125,0,400.0,662.6237854358212,158.99345799698494,17660.033291002037,195023.0592
1753293726,138,GET,Metadata Request,0.900000,0.000000,510,670,790,1200,2500,2500,2500,2500,2500,2500,2500,136,0,470.0,632.5952061541316,253.4934590003104,4039.002833000268,19588.0
1753293726,138,GET,Tile Request,138.300000,0.000000,640,950,1200,1300,1800,2400,3600,5000,8600,8700,8700,13357,0,410.0,675.2931799782302,158.99345799698494,17660.033291002037,196819.0
1753293726,138,,Aggregated,139.200000,0.000000,640,950,1200,1300,1800,2400,3600,5000,8600,8700,8700,13493,0,410.0,674.862814274526,158.99345799698494,17660.033291002037,195032.63551471132
1753293727,139,GET,Metadata Request,0.900000,0.000000,510,670,790,1200,2500,2500,2500,2500,2500,2500,2500,136,0,470.0,632.5952061541316,253.4934590003104,4039.002833000268,19588.0
1753293727,139,GET,Tile Request,138.300000,0.000000,640,950,1200,1300,1800,2400,3600,5000,8600,8700,8700,13357,0,410.0,675.2931799782302,158.99345799698494,17660.033291002037,196819.0
1753293727,139,,Aggregated,139.200000,0.000000,640,950,1200,1300,1800,2400,3600,5000,8600,8700,8700,13493,0,410.0,674.862814274526,158.99345799698494,17660.033291002037,195032.63551471132
1753293728,140,GET,Metadata Request,0.900000,0.000000,510,670,1200,1200,2500,2500,2500,2500,2500,2500,2500,136,0,470.0,632.5952061541316,253.4934590003104,4039.002833000268,19588.0
1753293728,140,GET,Tile Request,138.300000,0.000000,660,940,1200,1300,1700,2600,3900,6100,8600,8700,8700,13357,0,410.0,675.2931799782302,158.99345799698494,17660.033291002037,196819.0
1753293728,140,,Aggregated,139.200000,0.000000,660,940,1200,1300,1700,2600,3900,6100,8600,8700,8700,13493,0,410.0,674.862814274526,158.99345799698494,17660.033291002037,195032.63551471132
1753293729,141,GET,Metadata Request,0.900000,0.000000,580,720,1200,1200,1200,2500,2500,2500,2500,2500,2500,140,0,480.0,635.3823794353957,253.4934590003104,4039.002833000268,19588.0
1753293729,141,GET,Tile Request,133.500000,0.000000,700,990,1200,1300,1800,2500,3900,5500,8600,8700,8700,13777,0,410.0,686.6005551474395,158.99345799698494,17660.033291002037,196819.0
1753293729,141,,Aggregated,134.400000,0.000000,700,990,1200,1300,1800,2500,3800,5200,8600,8700,8700,13917,0,420.0,686.0853187746803,158.99345799698494,17660.033291002037,195036.12006898038
1753293730,142,GET,Metadata Request,0.900000,0.000000,720,1200,1200,1200,2500,2500,2500,2500,2500,2500,2500,140,0,480.0,635.3823794353957,253.4934590003104,4039.002833000268,19588.0
1753293730,142,GET,Tile Request,133.500000,0.000000,700,990,1200,1300,1800,2500,3900,5500,8600,8700,8700,13777,0,410.0,686.6005551474395,158.99345799698494,17660.033291002037,196819.0
1753293730,142,,Aggregated,134.400000,0.000000,700,990,1200,1300,1800,2500,3800,5200,8600,8700,8700,13917,0,420.0,686.0853187746803,158.99345799698494,17660.033291002037,195036.12006898038
1753293731,143,GET,Metadata Request,0.900000,0.000000,720,1200,1200,1200,2500,2500,2500,2500,2500,2500,2500,140,0,480.0,635.3823794353957,253.4934590003104,4039.002833000268,19588.0
1753293731,143,GET,Tile Request,133.500000,0.000000,770,1100,1300,1500,2000,2700,4500,6100,8600,8700,8700,13777,0,410.0,686.6005551474395,158.99345799698494,17660.033291002037,196819.0
1753293731,143,,Aggregated,134.400000,0.000000,760,1100,1300,1500,2000,2700,4500,6100,8600,8700,8700,13917,0,420.0,686.0853187746803,158.99345799698494,17660.033291002037,195036.12006898038
1753293732,144,GET,Metadata Request,1.000000,0.000000,720,1000,1200,1200,2500,2500,2500,2500,2500,2500,2500,143,0,480.0,635.2218236850324,253.4934590003104,4039.002833000268,19588.0
1753293732,144,GET,Tile Request,133.900000,0.000000,770,1100,1300,1500,2000,2500,3800,5500,8600,8700,8700,14191,0,420.0,694.9943437276598,158.99345799698494,17660.033291002037,196819.0
1753293732,144,,Aggregated,134.900000,0.000000,770,1100,1300,1500,2000,2500,3800,5500,8600,8700,8700,14334,0,420.0,694.3980363210671,158.99345799698494,17660.033291002037,195050.89388865634
1753293733,145,GET,Metadata Request,1.000000,0.000000,720,1000,1200,1200,2500,2500,2500,2500,2500,2500,2500,143,0,480.0,635.2218236850324,253.4934590003104,4039.002833000268,19588.0
1753293733,145,GET,Tile Request,133.900000,0.000000,770,1100,1300,1500,2000,2500,3800,5500,8600,8700,8700,14191,0,420.0,694.9943437276598,158.99345799698494,17660.033291002037,196819.0
1753293733,145,,Aggregated,134.900000,0.000000,770,1100,1300,1500,2000,2500,3800,5500,8600,8700,8700,14334,0,420.0,694.3980363210671,158.99345799698494,17660.033291002037,195050.89388865634
1753293734,146,GET,Metadata Request,1.000000,0.000000,580,720,1000,1200,2500,2500,2500,2500,2500,2500,2500,143,0,480.0,635.2218236850324,253.4934590003104,4039.002833000268,19588.0
1753293734,146,GET,Tile Request,133.900000,0.000000,810,1100,1400,1600,2000,2500,3300,4400,8600,8700,8700,14191,0,420.0,694.9943437276598,158.99345799698494,17660.033291002037,196819.0
1753293734,146,,Aggregated,134.900000,0.000000,810,1100,1400,1600,2000,2500,3200,4400,8600,8700,8700,14334,0,420.0,694.3980363210671,158.99345799698494,17660.033291002037,195050.89388865634
1753293735,147,GET,Metadata Request,1.100000,0.000000,580,720,1000,1000,1200,2500,2500,2500,2500,2500,2500,145,0,480.0,634.8375554272809,253.4934590003104,4039.002833000268,19588.0
1753293735,147,GET,Tile Request,133.200000,0.000000,790,1100,1400,1600,2100,2500,3200,4200,8600,8700,8700,14589,0,430.0,703.5686143953087,158.99345799698494,17660.033291002037,196819.0
1753293735,147,,Aggregated,134.300000,0.000000,780,1100,1400,1600,2100,2500,3100,4200,8600,8700,8700,14734,0,430.0,702.8922194210744,158.99345799698494,17660.033291002037,195074.83717931315
1753293736,148,GET,Metadata Request,1.100000,0.000000,580,690,720,720,1000,1000,1000,1000,1000,1000,1000,145,0,480.0,634.8375554272809,253.4934590003104,4039.002833000268,19588.0
1753293736,148,GET,Tile Request,133.200000,0.000000,790,1100,1400,1600,2100,2500,3200,4200,8600,8700,8700,14589,0,430.0,703.5686143953087,158.99345799698494,17660.033291002037,196819.0
1753293736,148,,Aggregated,134.300000,0.000000,780,1100,1400,1600,2100,2500,3100,4200,8600,8700,8700,14734,0,430.0,702.8922194210744,158.99345799698494,17660.033291002037,195074.83717931315
1753293737,149,GET,Metadata Request,1.100000,0.000000,690,690,720,720,1000,1000,1000,1000,1000,1000,1000,145,0,480.0,634.8375554272809,253.4934590003104,4039.002833000268,19588.0
1753293737,149,GET,Tile Request,133.200000,0.000000,770,1100,1400,1600,2100,2500,3000,3300,4700,5600,5600,14589,0,430.0,703.5686143953087,158.99345799698494,17660.033291002037,196819.0
1753293737,149,,Aggregated,134.300000,0.000000,770,1100,1400,1600,2100,2500,3000,3300,4700,5600,5600,14734,0,430.0,702.8922194210744,158.99345799698494,17660.033291002037,195074.83717931315
1753293738,150,GET,Metadata Request,1.000000,0.000000,520,690,1000,1100,1100,1100,1100,1100,1100,1100,1100,149,0,480.0,638.5620888990125,253.4934590003104,4039.002833000268,19588.0
1753293738,150,GET,Tile Request,135.200000,0.000000,760,1100,1500,1600,2200,2600,3000,3400,4700,5600,5600,14991,0,430.0,713.6269443827053,158.99345799698494,17660.033291002037,196819.0
1753293738,150,,Aggregated,136.200000,0.000000,760,1100,1500,1600,2200,2600,3000,3400,4700,5600,5600,15140,0,430.0,712.8881951444571,158.99345799698494,17660.033291002037,195074.78474240424
1753293739,151,GET,Metadata Request,1.000000,0.000000,520,690,1000,1100,1100,1100,1100,1100,1100,1100,1100,149,0,480.0,638.5620888990125,253.4934590003104,4039.002833000268,19588.0
1753293739,151,GET,Tile Request,135.200000,0.000000,760,1100,1500,1600,2200,2600,3000,3400,4700,5600,5600,14991,0,430.0,713.6269443827053,158.99345799698494,17660.033291002037,196819.0
1753293739,151,,Aggregated,136.200000,0.000000,760,1100,1500,1600,2200,2600,3000,3400,4700,5600,5600,15140,0,430.0,712.8881951444571,158.99345799698494,17660.033291002037,195074.78474240424
1753293740,152,GET,Metadata Request,1.000000,0.000000,690,1000,1100,1100,1100,1100,1100,1100,1100,1100,1100,149,0,480.0,638.5620888990125,253.4934590003104,4039.002833000268,19588.0
1753293740,152,GET,Tile Request,135.200000,0.000000,740,1100,1500,1700,2200,2600,3000,3300,4200,4400,4400,14991,0,430.0,713.6269443827053,158.99345799698494,17660.033291002037,196819.0
1753293740,152,,Aggregated,136.200000,0.000000,740,1100,1500,1700,2200,2600,3000,3300,4200,4400,4400,15140,0,430.0,712.8881951444571,158.99345799698494,17660.033291002037,195074.78474240424
1753293741,153,GET,Metadata Request,1.000000,0.000000,560,690,1000,1000,1100,1100,1100,1100,1100,1100,1100,152,0,480.0,636.2359160917837,253.4934590003104,4039.002833000268,19588.0
1753293741,153,GET,Tile Request,135.000000,0.000000,740,1200,1500,1700,2300,2700,3100,3400,4200,4400,4400,15425,0,440.0,724.0964392133664,158.99345799698494,17660.033291002037,196819.0
1753293741,153,,Aggregated,136.000000,0.000000,740,1100,1500,1700,2300,2700,3100,3400,4200,4400,4400,15577,0,440.0,723.2390982931321,158.99345799698494,17660.033291002037,195089.58406625153
1753293742,154,GET,Metadata Request,1.000000,0.000000,560,600,1100,1100,1100,1100,1100,1100,1100,1100,1100,152,0,480.0,636.2359160917837,253.4934590003104,4039.002833000268,19588.0
1753293742,154,GET,Tile Request,135.000000,0.000000,740,1200,1500,1700,2300,2700,3100,3400,4200,4400,4400,15425,0,440.0,724.0964392133664,158.99345799698494,17660.033291002037,196819.0
1753293742,154,,Aggregated,136.000000,0.000000,740,1100,1500,1700,2300,2700,3100,3400,4200,4400,4400,15577,0,440.0,723.2390982931321,158.99345799698494,17660.033291002037,195089.58406625153
1753293743,155,GET,Metadata Request,1.000000,0.000000,560,600,1100,1100,1100,1100,1100,1100,1100,1100,1100,152,0,480.0,636.2359160917837,253.4934590003104,4039.002833000268,19588.0
1753293743,155,GET,Tile Request,135.000000,0.000000,720,1200,1600,1800,2300,2800,3200,3500,4200,4400,4400,15425,0,440.0,724.0964392133664,158.99345799698494,17660.033291002037,196819.0
1753293743,155,,Aggregated,136.000000,0.000000,720,1200,1600,1800,2300,2800,3200,3500,4200,4400,4400,15577,0,440.0,723.2390982931321,158.99345799698494,17660.033291002037,195089.58406625153
1753293744,156,GET,Metadata Request,1.000000,0.000000,600,650,1000,1100,1100,1100,1100,1100,1100,1100,1100,155,0,490.0,637.6915994383801,253.4934590003104,4039.002833000268,19588.0
1753293744,156,GET,Tile Request,138.000000,0.000000,760,1200,1600,1800,2300,2700,3200,3400,4200,4400,4400,15830,0,440.0,733.7951257393668,158.99345799698494,17660.033291002037,196819.0
1753293744,156,,Aggregated,139.000000,0.000000,760,1200,1600,1800,2300,2700,3200,3400,4200,4400,4400,15985,0,440.0,732.8632491940642,158.99345799698494,17660.033291002037,195100.4635595871
1753293745,157,GET,Metadata Request,1.000000,0.000000,600,650,1000,1100,1100,1100,1100,1100,1100,1100,1100,155,0,490.0,637.6915994383801,253.4934590003104,4039.002833000268,19588.0
1753293745,157,GET,Tile Request,138.000000,0.000000,760,1200,1600,1800,2300,2700,3200,3400,4200,4400,4400,15830,0,440.0,733.7951257393668,158.99345799698494,17660.033291002037,196819.0
1753293745,157,,Aggregated,139.000000,0.000000,760,1200,1600,1800,2300,2700,3200,3400,4200,4400,4400,15985,0,440.0,732.8632491940642,158.99345799698494,17660.033291002037,195100.4635595871
1753293746,158,GET,Metadata Request,1.000000,0.000000,600,650,1000,1100,1100,1100,1100,1100,1100,1100,1100,155,0,490.0,637.6915994383801,253.4934590003104,4039.002833000268,19588.0
1753293746,158,GET,Tile Request,138.000000,0.000000,770,1300,1600,1800,2300,2800,3200,3500,4100,4400,4400,15830,0,440.0,733.7951257393668,158.99345799698494,17660.033291002037,196819.0
1753293746,158,,Aggregated,139.000000,0.000000,770,1200,1600,1800,2300,2800,3200,3500,4100,4400,4400,15985,0,440.0,732.8632491940642,158.99345799698494,17660.033291002037,195100.4635595871
1753293747,159,GET,Metadata Request,1.100000,0.000000,600,860,1000,1000,1100,1100,1100,1100,1100,1100,1100,157,0,510.0,638.8572223754144,253.4934590003104,4039.002833000268,19588.0
1753293747,159,GET,Tile Request,133.300000,0.000000,780,1300,1600,1800,2300,2700,3200,3600,4400,5200,5200,16255,0,450.0,742.4037243952141,158.99345799698494,17660.033291002037,196819.0
1753293747,159,,Aggregated,134.400000,0.000000,780,1200,1600,1800,2300,2700,3200,3600,4400,5200,5200,16412,0,450.0,741.4131808406738,158.99345799698494,17660.033291002037,195123.57793078237
1753293748,160,GET,Metadata Request,1.100000,0.000000,600,860,1000,1000,1100,1100,1100,1100,1100,1100,1100,157,0,510.0,638.8572223754144,253.4934590003104,4039.002833000268,19588.0
1753293748,160,GET,Tile Request,133.300000,0.000000,780,1300,1600,1800,2300,2700,3200,3600,4400,5200,5200,16255,0,450.0,742.4037243952141,158.99345799698494,17660.033291002037,196819.0
1753293748,160,,Aggregated,134.400000,0.000000,780,1200,1600,1800,2300,2700,3200,3600,4400,5200,5200,16412,0,450.0,741.4131808406738,158.99345799698494,17660.033291002037,195123.57793078237
1753293749,160,GET,Metadata Request,1.100000,0.000000,600,650,860,860,1000,1000,1000,1000,1000,1000,1000,157,0,510.0,638.8572223754144,253.4934590003104,4039.002833000268,19588.0
1753293749,160,GET,Tile Request,133.300000,0.000000,780,1300,1600,1800,2300,2700,3200,3600,4400,5200,5200,16255,0,450.0,742.4037243952141,158.99345799698494,17660.033291002037,196819.0
1753293749,160,,Aggregated,134.400000,0.000000,780,1200,1600,1800,2300,2700,3200,3600,4400,5200,5200,16412,0,450.0,741.4131808406738,158.99345799698494,17660.033291002037,195123.57793078237
1753293750,160,GET,Metadata Request,1.000000,0.000000,600,650,860,1000,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293750,160,GET,Tile Request,140.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16677,0,450.0,751.8640975173113,158.99345799698494,17660.033291002037,196819.0
1753293750,160,,Aggregated,141.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16837,0,450.0,750.7942644993842,158.99345799698494,17660.033291002037,195134.7949753519
1753293751,160,GET,Metadata Request,1.000000,0.000000,600,860,1000,1000,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293751,160,GET,Tile Request,140.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16677,0,450.0,751.8640975173113,158.99345799698494,17660.033291002037,196819.0
1753293751,160,,Aggregated,141.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16837,0,450.0,750.7942644993842,158.99345799698494,17660.033291002037,195134.7949753519
1753293752,160,GET,Metadata Request,1.000000,0.000000,600,860,1000,1000,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293752,160,GET,Tile Request,140.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16677,0,450.0,751.8640975173113,158.99345799698494,17660.033291002037,196819.0
1753293752,160,,Aggregated,141.100000,0.000000,860,1300,1600,1800,2200,2600,3100,3500,5200,5900,5900,16837,0,450.0,750.7942644993842,158.99345799698494,17660.033291002037,195134.7949753519
1753293753,160,GET,Metadata Request,0.800000,0.000000,600,600,860,860,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293753,160,GET,Tile Request,138.200000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17105,0,460.0,761.914638024916,158.99345799698494,17660.033291002037,196819.0
1753293753,160,,Aggregated,139.000000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17265,0,460.0,760.7781847956051,158.99345799698494,17660.033291002037,195176.54648132058
1753293754,160,GET,Metadata Request,0.800000,0.000000,600,600,860,860,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293754,160,GET,Tile Request,138.200000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17105,0,460.0,761.914638024916,158.99345799698494,17660.033291002037,196819.0
1753293754,160,,Aggregated,139.000000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17265,0,460.0,760.7781847956051,158.99345799698494,17660.033291002037,195176.54648132058
1753293755,160,GET,Metadata Request,0.800000,0.000000,860,860,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293755,160,GET,Tile Request,138.200000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17105,0,460.0,761.914638024916,158.99345799698494,17660.033291002037,196819.0
1753293755,160,,Aggregated,139.000000,0.000000,900,1300,1600,1800,2200,2600,3100,3500,8500,9600,9600,17265,0,460.0,760.7781847956051,158.99345799698494,17660.033291002037,195176.54648132058
1753293756,160,GET,Metadata Request,0.500000,0.000000,860,860,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293756,160,GET,Tile Request,142.200000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17586,0,460.0,769.1528614562247,158.99345799698494,17660.033291002037,196819.0
1753293756,160,,Aggregated,142.700000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17746,0,460.0,767.9819507860419,158.99345799698494,17660.033291002037,195221.06469063452
1753293757,160,GET,Metadata Request,0.500000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293757,160,GET,Tile Request,142.200000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17586,0,460.0,769.1528614562247,158.99345799698494,17660.033291002037,196819.0
1753293757,160,,Aggregated,142.700000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17746,0,460.0,767.9819507860419,158.99345799698494,17660.033291002037,195221.06469063452
1753293758,160,GET,Metadata Request,0.500000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293758,160,GET,Tile Request,142.200000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17586,0,460.0,769.1528614562247,158.99345799698494,17660.033291002037,196819.0
1753293758,160,,Aggregated,142.700000,0.000000,890,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,17746,0,460.0,767.9819507860419,158.99345799698494,17660.033291002037,195221.06469063452
1753293759,160,GET,Metadata Request,0.300000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293759,160,GET,Tile Request,146.100000,0.000000,950,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,17999,0,470.0,777.2906685155383,158.99345799698494,17660.033291002037,196819.0
1753293759,160,,Aggregated,146.400000,0.000000,940,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,18159,0,470.0,776.074685813707,158.99345799698494,17660.033291002037,195257.40740128863
1753293760,160,GET,Metadata Request,0.300000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293760,160,GET,Tile Request,146.100000,0.000000,950,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,17999,0,470.0,777.2906685155383,158.99345799698494,17660.033291002037,196819.0
1753293760,160,,Aggregated,146.400000,0.000000,950,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,18159,0,470.0,776.074685813707,158.99345799698494,17660.033291002037,195257.40740128863
1753293761,160,GET,Metadata Request,0.300000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293761,160,GET,Tile Request,146.100000,0.000000,950,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,17999,0,470.0,777.2906685155383,158.99345799698494,17660.033291002037,196819.0
1753293761,160,,Aggregated,146.400000,0.000000,950,1300,1600,1700,2100,2500,3000,3300,8500,9600,9600,18159,0,470.0,776.074685813707,158.99345799698494,17660.033291002037,195257.40740128863
1753293762,160,GET,Metadata Request,0.000000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293762,160,GET,Tile Request,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18401,0,480.0,785.8277563941231,158.99345799698494,17660.033291002037,196819.0
1753293762,160,,Aggregated,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18561,0,480.0,784.5645182095894,158.99345799698494,17660.033291002037,195291.22886697916
1753293763,160,GET,Metadata Request,0.000000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293763,160,GET,Tile Request,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18401,0,480.0,785.8277563941231,158.99345799698494,17660.033291002037,196819.0
1753293763,160,,Aggregated,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18561,0,480.0,784.5645182095894,158.99345799698494,17660.033291002037,195291.22886697916
1753293764,160,GET,Metadata Request,0.000000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293764,160,GET,Tile Request,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18401,0,480.0,785.8277563941231,158.99345799698494,17660.033291002037,196819.0
1753293764,160,,Aggregated,146.400000,0.000000,980,1300,1600,1700,2100,2500,3000,3400,8500,9600,9600,18561,0,480.0,784.5645182095894,158.99345799698494,17660.033291002037,195291.22886697916
1753293765,160,GET,Metadata Request,0.000000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293765,160,GET,Tile Request,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18800,0,480.0,792.9550824837868,158.99345799698494,17660.033291002037,196819.0
1753293765,160,,Aggregated,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18960,0,480.0,791.65828205565,158.99345799698494,17660.033291002037,195323.37974683545
1753293766,160,GET,Metadata Request,0.000000,0.000000,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,1100,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293766,160,GET,Tile Request,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18800,0,480.0,792.9550824837868,158.99345799698494,17660.033291002037,196819.0
1753293766,160,,Aggregated,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18960,0,480.0,791.65828205565,158.99345799698494,17660.033291002037,195323.37974683545
1753293767,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293767,160,GET,Tile Request,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18800,0,480.0,792.9550824837868,158.99345799698494,17660.033291002037,196819.0
1753293767,160,,Aggregated,143.200000,0.000000,1000,1300,1600,1700,2100,2500,3000,3300,4400,4500,4500,18960,0,480.0,791.65828205565,158.99345799698494,17660.033291002037,195323.37974683545
1753293768,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293768,160,GET,Tile Request,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3000,3400,4400,5000,5000,19197,0,490.0,800.6051887454419,158.99345799698494,17660.033291002037,196819.0
1753293768,160,,Aggregated,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3000,3400,4400,5000,5000,19357,0,490.0,799.27175106815,158.99345799698494,17660.033291002037,195354.05398563828
1753293769,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293769,160,GET,Tile Request,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3100,3500,4400,5000,5000,19197,0,490.0,800.6051887454419,158.99345799698494,17660.033291002037,196819.0
1753293769,160,,Aggregated,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3100,3500,4400,5000,5000,19357,0,490.0,799.27175106815,158.99345799698494,17660.033291002037,195354.05398563828
1753293770,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293770,160,GET,Tile Request,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3100,3500,4400,5000,5000,19197,0,490.0,800.6051887454419,158.99345799698494,17660.033291002037,196819.0
1753293770,160,,Aggregated,136.000000,0.000000,1100,1400,1600,1700,2100,2500,3100,3500,4400,5000,5000,19357,0,490.0,799.27175106815,158.99345799698494,17660.033291002037,195354.05398563828
1753293771,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293771,160,GET,Tile Request,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19621,0,490.0,807.9748068650522,158.99345799698494,17660.033291002037,196819.0
1753293771,160,,Aggregated,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19781,0,490.0,806.6103413669239,158.99345799698494,17660.033291002037,195385.45467873212
1753293772,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293772,160,GET,Tile Request,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19621,0,490.0,807.9748068650522,158.99345799698494,17660.033291002037,196819.0
1753293772,160,,Aggregated,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19781,0,490.0,806.6103413669239,158.99345799698494,17660.033291002037,195385.45467873212
1753293773,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293773,160,GET,Tile Request,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19621,0,490.0,807.9748068650522,158.99345799698494,17660.033291002037,196819.0
1753293773,160,,Aggregated,135.100000,0.000000,1100,1400,1600,1700,2100,2400,3000,3400,4400,5000,5000,19781,0,490.0,806.6103413669239,158.99345799698494,17660.033291002037,195385.45467873212
1753293774,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293774,160,GET,Tile Request,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3400,5500,7000,7000,20081,0,500.0,813.9373743607458,158.99345799698494,17660.033291002037,196819.0
1753293774,160,,Aggregated,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3400,5500,7000,7000,20241,0,500.0,812.5567853178237,158.99345799698494,17660.033291002037,195418.03364458279
1753293775,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293775,160,GET,Tile Request,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3500,5500,7000,7000,20081,0,500.0,813.9373743607458,158.99345799698494,17660.033291002037,196819.0
1753293775,160,,Aggregated,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3500,5500,7000,7000,20241,0,500.0,812.5567853178237,158.99345799698494,17660.033291002037,195418.03364458279
1753293776,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293776,160,GET,Tile Request,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3500,5500,7000,7000,20081,0,500.0,813.9373743607458,158.99345799698494,17660.033291002037,196819.0
1753293776,160,,Aggregated,136.500000,0.000000,1100,1400,1600,1700,2000,2400,2900,3500,5500,7000,7000,20241,0,500.0,812.5567853178237,158.99345799698494,17660.033291002037,195418.03364458279
1753293777,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293777,160,GET,Tile Request,144.200000,0.000000,1000,1300,1500,1600,1900,2300,2900,3400,8400,9000,9000,20540,0,510.0,818.9296832463558,158.99345799698494,17660.033291002037,196819.0
1753293777,160,,Aggregated,144.200000,0.000000,1000,1300,1500,1600,1900,2300,2900,3400,8400,9000,9000,20700,0,510.0,817.5411193700523,158.99345799698494,17660.033291002037,195449.09855072465
1753293778,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293778,160,GET,Tile Request,144.200000,0.000000,1000,1300,1400,1600,1900,2300,2800,3400,8400,9000,9000,20540,0,510.0,818.9296832463558,158.99345799698494,17660.033291002037,196819.0
1753293778,160,,Aggregated,144.200000,0.000000,1000,1300,1400,1600,1900,2300,2800,3400,8400,9000,9000,20700,0,510.0,817.5411193700523,158.99345799698494,17660.033291002037,195449.09855072465
1753293779,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293779,160,GET,Tile Request,144.200000,0.000000,1000,1300,1400,1600,1900,2300,2800,3400,8400,9000,9000,20540,0,510.0,818.9296832463558,158.99345799698494,17660.033291002037,196819.0
1753293779,160,,Aggregated,144.200000,0.000000,1000,1300,1400,1600,1900,2300,2800,3400,8400,9000,9000,20700,0,510.0,817.5411193700523,158.99345799698494,17660.033291002037,195449.09855072465
1753293780,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293780,160,GET,Tile Request,143.500000,0.000000,1000,1300,1400,1500,1800,2100,2700,3300,8400,9000,9000,20905,0,520.0,823.5198946543471,158.99345799698494,17660.033291002037,196819.0
1753293780,160,,Aggregated,143.500000,0.000000,1000,1300,1400,1500,1800,2100,2700,3300,8400,9000,9000,21065,0,520.0,822.1205257455049,158.99345799698494,17660.033291002037,195472.83527177782
1753293781,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293781,160,GET,Tile Request,143.500000,0.000000,1000,1200,1400,1500,1800,2100,2600,3100,8400,9000,9000,20905,0,520.0,823.5198946543471,158.99345799698494,17660.033291002037,196819.0
1753293781,160,,Aggregated,143.500000,0.000000,1000,1200,1400,1500,1800,2100,2600,3100,8400,9000,9000,21065,0,520.0,822.1205257455049,158.99345799698494,17660.033291002037,195472.83527177782
1753293782,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293782,160,GET,Tile Request,143.500000,0.000000,1000,1200,1400,1500,1800,2100,2600,3100,8400,9000,9000,20905,0,520.0,823.5198946543471,158.99345799698494,17660.033291002037,196819.0
1753293782,160,,Aggregated,143.500000,0.000000,1000,1200,1400,1500,1800,2100,2600,3100,8400,9000,9000,21065,0,520.0,822.1205257455049,158.99345799698494,17660.033291002037,195472.83527177782
1753293783,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293783,160,GET,Tile Request,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21161,0,520.0,839.2763049734477,158.99345799698494,17660.033291002037,196819.0
1753293783,160,,Aggregated,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21321,0,520.0,837.775496769526,158.99345799698494,17660.033291002037,195488.99859293655
1753293784,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293784,160,GET,Tile Request,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21161,0,520.0,839.2763049734477,158.99345799698494,17660.033291002037,196819.0
1753293784,160,,Aggregated,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21321,0,520.0,837.775496769526,158.99345799698494,17660.033291002037,195488.99859293655
1753293785,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293785,160,GET,Tile Request,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21161,0,520.0,839.2763049734477,158.99345799698494,17660.033291002037,196819.0
1753293785,160,,Aggregated,132.900000,0.000000,1100,1300,1500,1700,2200,2800,3800,5600,11000,12000,12000,21321,0,520.0,837.775496769526,158.99345799698494,17660.033291002037,195488.99859293655
1753293786,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293786,160,GET,Tile Request,120.300000,0.000000,1100,1300,1500,1700,2300,2900,3700,5400,11000,12000,12000,21547,0,530.0,843.7201541258263,158.99345799698494,17660.033291002037,196819.0
1753293786,160,,Aggregated,120.300000,0.000000,1100,1300,1500,1700,2300,2900,3700,5400,11000,12000,12000,21707,0,530.0,842.2132785750732,158.99345799698494,17660.033291002037,195512.6490533008
1753293787,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293787,160,GET,Tile Request,120.300000,0.000000,1100,1300,1500,1700,2400,3000,3900,5400,11000,12000,12000,21547,0,530.0,843.7201541258263,158.99345799698494,17660.033291002037,196819.0
1753293787,160,,Aggregated,120.300000,0.000000,1100,1300,1500,1700,2400,3000,3900,5400,11000,12000,12000,21707,0,530.0,842.2132785750732,158.99345799698494,17660.033291002037,195512.6490533008
1753293788,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293788,160,GET,Tile Request,120.300000,0.000000,1100,1300,1500,1700,2400,3000,3900,5400,11000,12000,12000,21547,0,530.0,843.7201541258263,158.99345799698494,17660.033291002037,196819.0
1753293788,160,,Aggregated,120.300000,0.000000,1100,1300,1500,1700,2400,3000,3900,5400,11000,12000,12000,21707,0,530.0,842.2132785750732,158.99345799698494,17660.033291002037,195512.6490533008
1753293789,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293789,160,GET,Tile Request,116.700000,0.000000,1100,1300,1500,1700,2200,2800,3700,5000,11000,12000,12000,21968,0,540.0,846.7026725950961,158.99345799698494,17660.033291002037,196819.0
1753293789,160,,Aggregated,116.700000,0.000000,1100,1300,1500,1700,2200,2800,3700,5000,11000,12000,12000,22128,0,540.0,845.2029007885488,158.99345799698494,17660.033291002037,195537.5032537961
1753293790,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293790,160,GET,Tile Request,116.700000,0.000000,1100,1300,1500,1700,2200,2800,3700,5000,11000,12000,12000,21968,0,540.0,846.7026725950961,158.99345799698494,17660.033291002037,196819.0
1753293790,160,,Aggregated,116.700000,0.000000,1100,1300,1500,1700,2200,2800,3700,5000,11000,12000,12000,22128,0,540.0,845.2029007885488,158.99345799698494,17660.033291002037,195537.5032537961
1753293791,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293791,160,GET,Tile Request,116.700000,0.000000,1000,1300,1500,1700,2300,3000,3700,5400,11000,12000,12000,21968,0,540.0,846.7026725950961,158.99345799698494,17660.033291002037,196819.0
1753293791,160,,Aggregated,116.700000,0.000000,1000,1300,1500,1700,2300,3000,3700,5400,11000,12000,12000,22128,0,540.0,845.2029007885488,158.99345799698494,17660.033291002037,195537.5032537961
1753293792,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293792,160,GET,Tile Request,121.800000,0.000000,1000,1300,1500,1600,2200,2800,3700,6700,14000,14000,14000,22389,0,540.0,854.2543179861984,158.99345799698494,17660.033291002037,196819.0
1753293792,160,,Aggregated,121.800000,0.000000,1000,1300,1500,1600,2200,2800,3700,6700,14000,14000,14000,22549,0,540.0,852.7289637000724,158.99345799698494,17660.033291002037,195561.42937602554
1753293793,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293793,160,GET,Tile Request,121.800000,0.000000,1000,1300,1400,1500,1900,2500,3500,5500,14000,14000,14000,22389,0,540.0,854.2543179861984,158.99345799698494,17660.033291002037,196819.0
1753293793,160,,Aggregated,121.800000,0.000000,1000,1300,1400,1500,1900,2500,3500,5500,14000,14000,14000,22549,0,540.0,852.7289637000724,158.99345799698494,17660.033291002037,195561.42937602554
1753293794,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293794,160,GET,Tile Request,121.800000,0.000000,1000,1300,1400,1500,1900,2500,3500,5500,14000,14000,14000,22389,0,540.0,854.2543179861984,158.99345799698494,17660.033291002037,196819.0
1753293794,160,,Aggregated,121.800000,0.000000,1000,1300,1400,1500,1900,2500,3500,5500,14000,14000,14000,22549,0,540.0,852.7289637000724,158.99345799698494,17660.033291002037,195561.42937602554
1753293795,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293795,160,GET,Tile Request,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22781,0,550.0,861.567756398578,158.99345799698494,17660.033291002037,196819.0
1753293795,160,,Aggregated,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22941,0,550.0,860.0174593782286,158.99345799698494,17660.033291002037,195582.91787629135
1753293796,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293796,160,GET,Tile Request,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22781,0,550.0,861.567756398578,158.99345799698494,17660.033291002037,196819.0
1753293796,160,,Aggregated,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22941,0,550.0,860.0174593782286,158.99345799698494,17660.033291002037,195582.91787629135
1753293797,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293797,160,GET,Tile Request,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22781,0,550.0,861.567756398578,158.99345799698494,17660.033291002037,196819.0
1753293797,160,,Aggregated,136.600000,0.000000,1000,1200,1400,1500,1700,2100,2800,5100,14000,16000,16000,22941,0,550.0,860.0174593782286,158.99345799698494,17660.033291002037,195582.91787629135
1753293798,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293798,160,GET,Tile Request,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2600,7900,15000,16000,16000,23196,0,560.0,866.0771830654819,158.99345799698494,17660.033291002037,196819.0
1753293798,160,,Aggregated,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2600,7900,15000,16000,16000,23356,0,560.0,864.5235406519462,158.99345799698494,17660.033291002037,195604.8811440315
1753293799,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293799,160,GET,Tile Request,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2800,8500,15000,16000,16000,23196,0,560.0,866.0771830654819,158.99345799698494,17660.033291002037,196819.0
1753293799,160,,Aggregated,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2800,8500,15000,16000,16000,23356,0,560.0,864.5235406519462,158.99345799698494,17660.033291002037,195604.8811440315
1753293800,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293800,160,GET,Tile Request,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2800,8500,15000,16000,16000,23196,0,560.0,866.0771830654819,158.99345799698494,17660.033291002037,196819.0
1753293800,160,,Aggregated,137.200000,0.000000,1000,1200,1400,1500,1700,2000,2800,8500,15000,16000,16000,23356,0,560.0,864.5235406519462,158.99345799698494,17660.033291002037,195604.8811440315
1753293801,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293801,160,GET,Tile Request,137.400000,0.000000,1100,1300,1400,1500,1700,2000,2500,3900,15000,16000,16000,23644,0,570.0,870.0071298007113,158.99345799698494,17660.033291002037,196819.0
1753293801,160,,Aggregated,137.400000,0.000000,1100,1300,1400,1500,1700,2000,2500,3900,15000,16000,16000,23804,0,570.0,868.4563121361095,158.99345799698494,17660.033291002037,195627.73130566292
1753293802,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293802,160,GET,Tile Request,137.400000,0.000000,1100,1300,1400,1500,1700,2000,2400,3400,15000,16000,16000,23644,0,570.0,870.0071298007113,158.99345799698494,17660.033291002037,196819.0
1753293802,160,,Aggregated,137.400000,0.000000,1100,1300,1400,1500,1700,2000,2400,3400,15000,16000,16000,23804,0,570.0,868.4563121361095,158.99345799698494,17660.033291002037,195627.73130566292
1753293804,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293804,160,GET,Tile Request,137.400000,0.000000,1100,1300,1400,1500,1800,2000,2500,3300,15000,16000,16000,23644,0,570.0,870.0071298007113,158.99345799698494,17660.033291002037,196819.0
1753293804,160,,Aggregated,137.400000,0.000000,1100,1300,1400,1500,1800,2000,2500,3300,15000,16000,16000,23804,0,570.0,868.4563121361095,158.99345799698494,17660.033291002037,195627.73130566292
1753293805,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293805,160,GET,Tile Request,140.900000,0.000000,1100,1300,1400,1600,1900,2100,2500,3100,15000,16000,16000,23945,0,580.0,874.4566877542715,158.99345799698494,17660.033291002037,196819.0
1753293805,160,,Aggregated,140.900000,0.000000,1100,1300,1400,1600,1900,2100,2500,3100,15000,16000,16000,24105,0,580.0,872.8957006992725,158.99345799698494,17660.033291002037,195642.6067205974
1753293806,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293806,160,GET,Tile Request,140.900000,0.000000,1100,1300,1400,1600,1900,2100,2500,3100,15000,16000,16000,23945,0,580.0,874.4566877542715,158.99345799698494,17660.033291002037,196819.0
1753293806,160,,Aggregated,140.900000,0.000000,1100,1300,1400,1600,1900,2100,2500,3100,15000,16000,16000,24105,0,580.0,872.8957006992725,158.99345799698494,17660.033291002037,195642.6067205974
1753293807,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293807,160,GET,Tile Request,124.300000,0.000000,1000,1300,1400,1600,1900,2200,2600,3200,14000,15000,15000,24223,0,580.0,877.903586552826,158.99345799698494,17660.033291002037,196819.0
1753293807,160,,Aggregated,124.300000,0.000000,1000,1300,1400,1600,1900,2200,2600,3200,14000,15000,15000,24383,0,580.0,876.3377785403371,158.99345799698494,17660.033291002037,195656.0192347127
1753293808,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293808,160,GET,Tile Request,127.900000,0.000000,1000,1300,1400,1600,1900,2200,2800,4000,15000,24000,24000,24380,0,580.0,881.5427515068099,158.99345799698494,23688.77720800083,196819.0
1753293808,160,,Aggregated,127.900000,0.000000,1000,1300,1400,1600,1900,2200,2800,4000,15000,24000,24000,24540,0,580.0,879.963233855581,158.99345799698494,23688.77720800083,195663.45965770172
1753293809,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293809,160,GET,Tile Request,127.900000,0.000000,1000,1300,1400,1600,1900,2200,2800,4000,15000,24000,24000,24380,0,580.0,881.5427515068099,158.99345799698494,23688.77720800083,196819.0
1753293809,160,,Aggregated,127.900000,0.000000,1000,1300,1400,1600,1900,2200,2800,4000,15000,24000,24000,24540,0,580.0,879.963233855581,158.99345799698494,23688.77720800083,195663.45965770172
1753293810,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293810,160,GET,Tile Request,126.700000,0.000000,1100,1300,1500,1600,1900,2200,2900,4400,16000,24000,24000,24634,0,590.0,885.9819783895855,158.99345799698494,23688.77720800083,196819.0
1753293810,160,,Aggregated,126.700000,0.000000,1100,1300,1500,1600,1900,2200,2900,4400,16000,24000,24000,24794,0,590.0,884.3899948668624,158.99345799698494,23688.77720800083,195675.29749132856
1753293811,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293811,160,GET,Tile Request,131.400000,0.000000,1100,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,24797,0,590.0,889.8085063948097,158.99345799698494,23688.77720800083,196819.0
1753293811,160,,Aggregated,131.400000,0.000000,1100,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,24957,0,590.0,888.2023885143259,158.99345799698494,23688.77720800083,195682.76727972113
1753293812,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293812,160,GET,Tile Request,131.400000,0.000000,1100,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,24797,0,590.0,889.8085063948097,158.99345799698494,23688.77720800083,196819.0
1753293812,160,,Aggregated,131.400000,0.000000,1100,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,24957,0,590.0,888.2023885143259,158.99345799698494,23688.77720800083,195682.76727972113
1753293813,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293813,160,GET,Tile Request,128.900000,0.000000,1000,1300,1500,1600,2000,2300,3400,6500,21000,24000,24000,25123,0,600.0,892.0218631147189,158.99345799698494,23688.77720800083,196819.0
1753293813,160,,Aggregated,128.900000,0.000000,1000,1300,1500,1600,2000,2300,3400,6500,21000,24000,24000,25283,0,600.0,890.422447656964,158.99345799698494,23688.77720800083,195697.4179092671
1753293814,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293814,160,GET,Tile Request,132.900000,0.000000,1000,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,25241,0,600.0,892.5740643425029,158.99345799698494,23688.77720800083,196819.0
1753293814,160,,Aggregated,132.900000,0.000000,1000,1300,1500,1600,1900,2300,3000,6100,21000,24000,24000,25401,0,600.0,890.9786006515118,158.99345799698494,23688.77720800083,195702.62820361403
1753293815,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293815,160,GET,Tile Request,132.900000,0.000000,1000,1200,1400,1500,1800,2200,3500,7400,21000,24000,24000,25241,0,600.0,892.5740643425029,158.99345799698494,23688.77720800083,196819.0
1753293815,160,,Aggregated,132.900000,0.000000,1000,1200,1400,1500,1800,2200,3500,7400,21000,24000,24000,25401,0,600.0,890.9786006515118,158.99345799698494,23688.77720800083,195702.62820361403
1753293816,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293816,160,GET,Tile Request,139.900000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25532,0,610.0,895.6735690450087,158.99345799698494,23688.77720800083,196819.0
1753293816,160,,Aggregated,139.900000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25692,0,610.0,894.0768738104117,158.99345799698494,23688.77720800083,195715.27276973377
1753293817,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293817,160,GET,Tile Request,143.800000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25647,0,610.0,896.1272430297963,158.99345799698494,23688.77720800083,196819.0
1753293817,160,,Aggregated,143.800000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25807,0,610.0,894.5348501982068,158.99345799698494,23688.77720800083,195720.19114968806
1753293818,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293818,160,GET,Tile Request,143.800000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25647,0,610.0,896.1272430297963,158.99345799698494,23688.77720800083,196819.0
1753293818,160,,Aggregated,143.800000,0.000000,1100,1300,1400,1500,1900,2200,3000,6100,21000,24000,24000,25807,0,610.0,894.5348501982068,158.99345799698494,23688.77720800083,195720.19114968806
1753293819,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293819,160,GET,Tile Request,140.900000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,25992,0,620.0,900.0150087539726,158.99345799698494,23688.77720800083,196819.0
1753293819,160,,Aggregated,140.900000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,26152,0,620.0,898.4198372825477,158.99345799698494,23688.77720800083,195734.68675435914
1753293820,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293820,160,GET,Tile Request,143.000000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,26049,0,620.0,900.272157355263,158.99345799698494,23688.77720800083,196819.0
1753293820,160,,Aggregated,143.000000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,26209,0,620.0,898.6788852694563,158.99345799698494,23688.77720800083,195737.04494639247
1753293821,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293821,160,GET,Tile Request,143.000000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,26049,0,620.0,900.272157355263,158.99345799698494,23688.77720800083,196819.0
1753293821,160,,Aggregated,143.000000,0.000000,1100,1300,1400,1500,1800,2100,2700,3500,18000,21000,21000,26209,0,620.0,898.6788852694563,158.99345799698494,23688.77720800083,195737.04494639247
1753293822,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293822,160,GET,Tile Request,139.000000,0.000000,1100,1300,1500,1600,1900,2200,2500,2900,4000,4200,4200,26436,0,630.0,905.3958246550637,158.99345799698494,23688.77720800083,196819.0
1753293822,160,,Aggregated,139.000000,0.000000,1100,1300,1500,1600,1900,2200,2500,2900,4000,4200,4200,26596,0,630.0,903.7949126808994,158.99345799698494,23688.77720800083,195752.78853963
1753293823,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293823,160,GET,Tile Request,139.000000,0.000000,1200,1400,1500,1600,1900,2200,2600,2900,3600,4200,4200,26436,0,630.0,905.3958246550637,158.99345799698494,23688.77720800083,196819.0
1753293823,160,,Aggregated,139.000000,0.000000,1200,1400,1500,1600,1900,2200,2600,2900,3600,4200,4200,26596,0,630.0,903.7949126808994,158.99345799698494,23688.77720800083,195752.78853963
1753293824,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293824,160,GET,Tile Request,139.000000,0.000000,1200,1400,1500,1600,1900,2200,2600,2900,3600,4200,4200,26436,0,630.0,905.3958246550637,158.99345799698494,23688.77720800083,196819.0
1753293824,160,,Aggregated,139.000000,0.000000,1200,1400,1500,1600,1900,2200,2600,2900,3600,4200,4200,26596,0,630.0,903.7949126808994,158.99345799698494,23688.77720800083,195752.78853963
1753293825,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293825,160,GET,Tile Request,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26816,0,640.0,911.1917712605659,158.99345799698494,23688.77720800083,196819.0
1753293825,160,,Aggregated,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26976,0,640.0,909.5790337782945,158.99345799698494,23688.77720800083,195767.8078291815
1753293826,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293826,160,GET,Tile Request,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26816,0,640.0,911.1917712605659,158.99345799698494,23688.77720800083,196819.0
1753293826,160,,Aggregated,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26976,0,640.0,909.5790337782945,158.99345799698494,23688.77720800083,195767.8078291815
1753293827,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293827,160,GET,Tile Request,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26816,0,640.0,911.1917712605659,158.99345799698494,23688.77720800083,196819.0
1753293827,160,,Aggregated,134.000000,0.000000,1200,1400,1600,1700,2000,2300,2600,2900,3600,4200,4200,26976,0,640.0,909.5790337782945,158.99345799698494,23688.77720800083,195767.8078291815
1753293828,160,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293828,160,GET,Tile Request,127.200000,0.000000,1200,1500,1600,1700,2000,2300,2800,3100,3600,4200,4200,27196,0,650.0,915.2774839723648,158.99345799698494,23688.77720800083,196819.0
1753293828,160,,Aggregated,127.200000,0.000000,1200,1500,1600,1700,2000,2300,2800,3100,3600,4200,4200,27356,0,650.0,913.6632523465554,158.99345799698494,23688.77720800083,195782.409855242
1753293829,0,GET,Metadata Request,0.000000,0.000000,0,0,0,0,0,0,0,0,0,0,0,160,0,490.0,639.2842317496161,253.4934590003104,4039.002833000268,19588.0
1753293829,0,GET,Tile Request,127.200000,0.000000,1200,1500,1600,1700,2000,2300,2800,3000,3600,4200,4200,27232,0,650.0,915.772687921837,158.99345799698494,23688.77720800083,196819.0
1753293829,0,,Aggregated,127.200000,0.000000,1200,1500,1600,1700,2000,2300,2800,3000,3600,4200,4200,27392,0,650.0,914.1576852572796,158.99345799698494,23688.77720800083,195783.77219626168

